Most general Type-D Black Hole and the Accelerating Reissner-Nordstrom-NUT-(A)dS solution

The Plebanski-Demianski metric is commonly thought to describe the most general Type D black hole in general relativity (possibly coupled with Maxwell electromagnetism), but in the form we know at the moment, it fails to include the elusive accelerating spacetimes with gravitomagnetic mass without angular momentum. We propose a very general type D metric, stemming from a binary black hole system, which represents a novel branch of the type D spacetimes: accelerating Kerr-Newman-NUT black hole with cosmological constant. It has straightforward limits to all the known type D black holes in the Einstein-Maxwell theory and in particular to the accelerating Reissner-Nordstrom-NUT solution, yet unknown in the literature.

==> Type-D-Accelerating-Kerr-Newman-NUT-AdS_public-v2+.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    383043,       8151]
NotebookOptionsPosition[    369238,       7951]
NotebookOutlinePosition[    369969,       7974]
CellTagsIndexPosition[    369926,       7971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Type-D Accelerating Kerr-Newman-NUT-(A)dS",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.9187920729266453`*^9, 3.918792081917727*^9}, {
  3.918792158503399*^9, 3.918792161602208*^9}, {3.918892981909793*^9, 
  3.9188929847999496`*^9}, {3.9191752824010878`*^9, 3.919175295000847*^9}, {
  3.919178256248518*^9, 3.919178260536806*^9}, {3.9193683845045547`*^9, 
  3.9193683883806973`*^9}, {3.9197991289764853`*^9, 3.919799139048435*^9}, {
  3.919799608661634*^9, 3.919799633107224*^9}, {3.919802103663097*^9, 
  3.919802108343401*^9}},ExpressionUUID->"a633445b-4a48-4e4c-aeb8-\
977be27165da"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.9050235019868813`*^9, 3.905023568787406*^9}, {
   3.905070147190782*^9, 3.905070165411586*^9}, {3.9051931457121763`*^9, 
   3.905193151529517*^9}, {3.905232103185492*^9, 3.905232149363694*^9}, {
   3.90523249386255*^9, 3.905232538820073*^9}, {3.905237116749968*^9, 
   3.9052371200771103`*^9}, {3.909436643675981*^9, 3.909436651741577*^9}, {
   3.9134025856576138`*^9, 3.913402601929138*^9}, {3.9136660702110653`*^9, 
   3.913666080644503*^9}, {3.918893010650742*^9, 3.9188930384566183`*^9}, {
   3.919799677126815*^9, 3.91979967766324*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"bd3bab18-5e61-4181-a8cb-d273f2bf8bf3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", ">", "0"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.905023215341261*^9, 
   3.9050232328827753`*^9}, {3.905024995135989*^9, 3.905024996715727*^9}, {
   3.909437371666195*^9, 3.909437392401198*^9}, {3.913401431341483*^9, 
   3.913401460336693*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"12720665-0079-4d98-9e63-87ff8e2b3833"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] $CellContext`\
\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[Rho][$CellContext`r, $CellContext`x]^2 - $CellContext`f[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega][$CellContext`r, $CellContext`x]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453922519096*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2a7f91bd-70c8-4728-99f6-0a31a7e6f94c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453922522669*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"44909425-db18-48e9-9910-0bfc791baa3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.9414539225302277`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bd2c3466-31aa-4a17-86ea-b73f7b3d64f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.007827999999999946`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.007827999999999946, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453922532567*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"19b185b5-c5ab-473b-8b10-16ca27146586"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.023439999999999905`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.023439999999999905`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453922543234*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bfd1622f-b912-46eb-9ced-e6bddf6fddb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.17187299999999972`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.17187299999999972`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453922670644*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8b8976b5-4566-4cc9-bdab-bcd527f5d69f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.3554310000000003`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.3554310000000003, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453923025146*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4c53d06f-81f5-40b3-9ce7-ab3db346fe78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.05581399999999981`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.05581399999999981, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.9414539230870743`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cbb667f5-da15-4576-9277-fd9cefcf3d4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.2762469999999997`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.2762469999999997, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453923357828*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f99a2d9-87c9-4e4b-a02d-a8a4f7f00f05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.045872000000000135`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.045872000000000135`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.941453923425156*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e0eb401b-5e94-407d-be1d-f0b92780fc5c"],

Cell[BoxData["\<\"All tasks completed in 0.95032 seconds\"\>"], "Print",
 CellChangeTimes->{3.941453536265561*^9, 3.9414539234288263`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3efb1045-aaac-477b-94a3-e417261ade7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.95047`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819834797120737*^9, 3.829164127995426*^9, 3.829170217073613*^9, {
   3.8299856168130417`*^9, 3.829985623690275*^9}, 3.829987987409564*^9, 
   3.904676366047874*^9, 3.9046768350120173`*^9, 3.905022758405249*^9, 
   3.905023242629191*^9, 3.905025015613585*^9, 3.905026773159396*^9, 
   3.905070119419526*^9, 3.905070281127281*^9, 3.905077757655367*^9, 
   3.905077817452549*^9, 3.905078053350486*^9, 3.905106229442894*^9, 
   3.905106282789418*^9, 3.905106461405479*^9, 3.905112574244689*^9, 
   3.905113393748333*^9, {3.9051906406039457`*^9, 3.9051906467795877`*^9}, 
   3.905232255385034*^9, 3.9052371282822638`*^9, 3.905246874473756*^9, 
   3.905247031465733*^9, 3.9054078725652523`*^9, {3.909437366314864*^9, 
   3.909437393619001*^9}, 3.909692144392721*^9, 3.9098167449662237`*^9, 
   3.909823174731454*^9, 3.910042925528657*^9, 3.912175977425963*^9, {
   3.913401446689184*^9, 3.9134014690780077`*^9}, 3.9134021459652157`*^9, 
   3.913666421797347*^9, 3.913666612250992*^9, 3.913666651965497*^9, 
   3.913666692472769*^9, {3.913825337095099*^9, 3.913825365220759*^9}, 
   3.9149671229971313`*^9, 3.915098976772235*^9, 3.915144442939561*^9, 
   3.915176356936921*^9, 3.915528575989949*^9, 3.915528703194871*^9, 
   3.915532892387061*^9, 3.915558684911119*^9, 3.915575499649024*^9, 
   3.9155757066733303`*^9, 3.9155779237456083`*^9, 3.918762743572918*^9, 
   3.9191753033164988`*^9, 3.919176761089905*^9, 3.919178264012515*^9, 
   3.919368395274745*^9, 3.919368494378727*^9, 3.919667357768901*^9, 
   3.91971847292531*^9, 3.919723050429707*^9, 3.9197733715432167`*^9, 
   3.919775607238019*^9, 3.919799316284725*^9, 3.9197996398384457`*^9, 
   3.919799684653347*^9, 3.9198453816968737`*^9, 3.921675083609276*^9, {
   3.94145352379565*^9, 3.9414535372309732`*^9}, 3.941453923430752*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"75fece25-2a66-4365-b372-7aa39c9647d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ati", "=", 
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], " "}], "\n", 
 RowBox[{"Ay", "=", "0"}], "\n", 
 RowBox[{"Ax", "=", "0"}], "\n", 
 RowBox[{"Af", "=", " ", 
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r", ",", "x"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.601911378222883*^9, 3.601911465250985*^9}, 
   3.601911712904818*^9, {3.601911873884737*^9, 3.601911877028327*^9}, {
   3.601911982752235*^9, 3.601912005880021*^9}, {3.601912689205888*^9, 
   3.601912733179757*^9}, {3.601912880819814*^9, 3.601912885980059*^9}, {
   3.602355640416213*^9, 3.602355652662075*^9}, {3.649825015588055*^9, 
   3.649825023302816*^9}, {3.87719869635385*^9, 3.877198698329468*^9}, {
   3.915176015552927*^9, 3.915176017795088*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"79cded37-73bb-49e3-b9a8-512c7b2f4afd"],

Cell[BoxData[
 RowBox[{"At0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919799640363245*^9, 3.919799685088875*^9, 
   3.9198453820781097`*^9, 3.9216750840358343`*^9, {3.9414535250224857`*^9, 
   3.941453537710699*^9}, 3.941453923809449*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6b01db20-ba63-45e7-a23a-3a4abc3b1d95"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919799640363245*^9, 3.919799685088875*^9, 
   3.9198453820781097`*^9, 3.9216750840358343`*^9, {3.9414535250224857`*^9, 
   3.941453537710699*^9}, 3.941453923816251*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"606f1e44-3466-4b27-9f59-12b17d65f8e6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919799640363245*^9, 3.919799685088875*^9, 
   3.9198453820781097`*^9, 3.9216750840358343`*^9, {3.9414535250224857`*^9, 
   3.941453537710699*^9}, 3.94145392382171*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c4e21b63-7798-4e64-9ef6-be0d3fc2d73f"],

Cell[BoxData[
 RowBox[{"A\[Phi]0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919799640363245*^9, 3.919799685088875*^9, 
   3.9198453820781097`*^9, 3.9216750840358343`*^9, {3.9414535250224857`*^9, 
   3.941453537710699*^9}, 3.9414539238271017`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"e223c9fa-4737-47a5-8ab9-8b655d1b597f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{"Ati", ",", "Ay", ",", "Ax", ",", "Af"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.649513348590643*^9, 3.649513350176069*^9}, {
   3.649513445248876*^9, 3.649513451345716*^9}, {3.6495135461214*^9, 
   3.649513553141794*^9}, 3.653248501250495*^9, 3.653248618277297*^9, {
   3.653249420599525*^9, 3.653249421145357*^9}, {3.811778924188979*^9, 
   3.811778949870574*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4f952451-b883-403a-afa0-581f83b28249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"A\[Phi]0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913064765058*^9, 3.601913999373384*^9, 3.60191413335306*^9, 
   3.601914659860345*^9, 3.601922036059735*^9, 3.601922436463381*^9, 
   3.60192356772238*^9, 3.60197851696623*^9, 3.601980327486478*^9, 
   3.601980910235075*^9, 3.60199942856916*^9, 3.602355686153146*^9, 
   3.602355827406084*^9, 3.602356210019768*^9, 3.603822752257467*^9, 
   3.609072950072656*^9, {3.649345017039898*^9, 3.649345030021139*^9}, 
   3.649346121572779*^9, 3.649354712453033*^9, 3.649355011775957*^9, 
   3.649355588540307*^9, 3.649355765134576*^9, 3.649356005050041*^9, 
   3.649433562622029*^9, 3.649433769595703*^9, 3.649434673018023*^9, 
   3.649434775342808*^9, 3.649443472664674*^9, 3.64950085382591*^9, 
   3.649503149814621*^9, 3.649512932639686*^9, 3.649513350975138*^9, 
   3.649513470180866*^9, {3.649513554297437*^9, 3.649513561363473*^9}, 
   3.649699777918836*^9, 3.649764858782709*^9, 3.649821412620308*^9, 
   3.649822144550577*^9, 3.649825027090273*^9, {3.649825458271916*^9, 
   3.64982545855957*^9}, 3.649825601337267*^9, 3.649825743988206*^9, 
   3.649827011122308*^9, 3.649828085626903*^9, 3.649828411232566*^9, 
   3.649828693403526*^9, 3.649828949989038*^9, 3.649829056024401*^9, 
   3.649829424489417*^9, 3.649873958324444*^9, 3.649875335130814*^9, 
   3.649993515380677*^9, 3.650047166774083*^9, 3.650047510356833*^9, 
   3.650047816975249*^9, {3.650047851675446*^9, 3.650037290719388*^9}, 
   3.650038102297936*^9, 3.65003883806202*^9, 3.650039041396442*^9, 
   3.650039181313395*^9, 3.650039341171375*^9, 3.650039522609787*^9, 
   3.650039701371196*^9, 3.650040326350702*^9, 3.650040581683074*^9, 
   3.650040617085222*^9, 3.650040742595674*^9, 3.650040774360882*^9, 
   3.650105395526609*^9, 3.650134787950483*^9, 3.650135446384523*^9, 
   3.650190583223769*^9, 3.650221051830549*^9, 3.652105426139277*^9, 
   3.652382280378218*^9, 3.652435424224231*^9, 3.653040996284263*^9, 
   3.653136817698739*^9, 3.653248619634348*^9, 3.653249421561002*^9, 
   3.653910918693449*^9, 3.6670430351647663`*^9, 3.667043079511592*^9, 
   3.6670451664365587`*^9, 3.667053784552676*^9, 3.6671395628567867`*^9, 
   3.667744440852622*^9, 3.667749331589513*^9, 3.667761970478695*^9, 
   3.668250981759636*^9, 3.6682712378363333`*^9, 3.668273240537175*^9, 
   3.670417749280254*^9, 3.67070166965184*^9, 3.670750433880127*^9, 
   3.6708637435721817`*^9, 3.670865964566874*^9, 3.671531048474321*^9, 
   3.671542997407151*^9, 3.671584365866588*^9, 3.671796619775017*^9, 
   3.671800627561583*^9, 3.671804120276515*^9, 3.671805639698432*^9, 
   3.671807903773519*^9, 3.672479329763068*^9, 3.673122581432468*^9, {
   3.673123140752336*^9, 3.67311460465768*^9}, 3.673182639737472*^9, 
   3.673183657736165*^9, 3.686494305489072*^9, 3.6865792046042128`*^9, 
   3.686579988249043*^9, {3.686585337359467*^9, 3.686585352713763*^9}, 
   3.686645499036448*^9, 3.686670336573475*^9, 3.686913935887146*^9, 
   3.687088731424757*^9, 3.68720192373258*^9, 3.687202805883428*^9, 
   3.6875393593933477`*^9, 3.687704418313025*^9, 3.6877050487072783`*^9, 
   3.687712606814013*^9, 3.6878094513784933`*^9, 3.688326312451825*^9, 
   3.8049710553437777`*^9, 3.810048680405607*^9, 3.810065197647382*^9, 
   3.810071365407494*^9, 3.8100714894349422`*^9, 3.810071635423202*^9, 
   3.8100725359660387`*^9, 3.810160407246443*^9, 3.810304908677905*^9, 
   3.810328448053687*^9, 3.810334388411632*^9, 3.8103633411688957`*^9, 
   3.8103647069142103`*^9, 3.8103651772461987`*^9, 3.8103793008335333`*^9, 
   3.8103875441579227`*^9, 3.810451348722567*^9, 3.811777374698263*^9, 
   3.811778607095245*^9, 3.811778860056561*^9, 3.811778960957159*^9, 
   3.8540204883608503`*^9, 3.854020992837552*^9, 3.8540254879570227`*^9, 
   3.854919374519699*^9, 3.854952222677909*^9, 3.8578565744774103`*^9, 
   3.8595768835315847`*^9, 3.85984597874123*^9, 3.859992532197846*^9, 
   3.860018249824943*^9, 3.866658206266987*^9, 3.866661377089127*^9, 
   3.866964815209342*^9, 3.8758246397017*^9, 3.875882369858102*^9, 
   3.8758862978992147`*^9, 3.8760522779553022`*^9, 3.876614973347636*^9, 
   3.8766150992743483`*^9, 3.8767817558011827`*^9, 3.876781817457787*^9, 
   3.877045440603314*^9, 3.877051538607276*^9, 3.877197925089492*^9, 
   3.877198514349681*^9, 3.8771987052843637`*^9, 3.877445675708663*^9, 
   3.877450285066491*^9, 3.8811073311927423`*^9, 3.881167325855942*^9, 
   3.881195909702354*^9, 3.881203773983626*^9, 3.881204286564139*^9, 
   3.881238212473201*^9, 3.881239073577114*^9, 3.8814599925863237`*^9, 
   3.881461679830015*^9, 3.8833336259054327`*^9, 3.88367618967945*^9, 
   3.884685468469788*^9, 3.884685625580147*^9, 3.884688511382256*^9, 
   3.884689048412928*^9, 3.88468950753288*^9, 3.884690699207003*^9, 
   3.884751831425271*^9, 3.88478528152417*^9, 3.888734192681069*^9, 
   3.888839851762609*^9, 3.8888401902327013`*^9, 3.889090252842443*^9, 
   3.88912113788717*^9, 3.891949554060658*^9, 3.892296071187563*^9, 
   3.915176359160386*^9, 3.915528579366968*^9, 3.915528704722618*^9, 
   3.915532894052382*^9, 3.915558686524796*^9, 3.915575501504531*^9, 
   3.915575707409484*^9, 3.915577925255281*^9, 3.918762744658717*^9, 
   3.919175304859099*^9, 3.919176763964871*^9, 3.919178264862598*^9, 
   3.9193683962907047`*^9, 3.9193684948283978`*^9, 3.919667360865733*^9, 
   3.9197184730726957`*^9, 3.919723051276947*^9, 3.9197733720368834`*^9, 
   3.919775608930032*^9, 3.919799317990718*^9, 3.919799641646387*^9, 
   3.9197996855756693`*^9, 3.9198453824219503`*^9, 3.921675084887157*^9, {
   3.941453525829463*^9, 3.941453538574937*^9}, 3.941453924492437*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"eee621dd-5274-48d7-8e2f-f9e46880c943"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}], "  ", "*)"}], "\n", 
  RowBox[{"Fdd2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"covD", "[", "Ad", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.60191413581966*^9, 3.601914138069633*^9}, {
   3.601922376892992*^9, 3.601922383116346*^9}, {3.601922413853777*^9, 
   3.60192241489801*^9}, 3.650039525692951*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e7eb3387-29a0-49e8-b1a2-e44e2652ec5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913070165479*^9, 3.601913999548526*^9, 3.601914147449097*^9, 
   3.601914660006537*^9, 3.601922036266012*^9, 3.601922436606261*^9, 
   3.601923567876249*^9, 3.601978520066198*^9, 3.601980336755493*^9, 
   3.60198091187907*^9, 3.601999428694089*^9, 3.602355686221478*^9, 
   3.602355827582393*^9, 3.602356210112694*^9, 3.60382275678239*^9, 
   3.609072950160584*^9, 3.649345034944927*^9, 3.649346130047591*^9, 
   3.649354712910578*^9, 3.649355013591081*^9, 3.649355589171902*^9, 
   3.64935576576667*^9, 3.649356007392101*^9, 3.649433564168*^9, 
   3.649433770888465*^9, 3.649434677588706*^9, 3.649434777511884*^9, 
   3.649443474005445*^9, 3.649500855904311*^9, 3.649503150984608*^9, 
   3.649512934068536*^9, 3.649513353516782*^9, 3.649513479856347*^9, 
   3.649513562938758*^9, 3.649699779428972*^9, 3.649764859954836*^9, 
   3.649821413161923*^9, 3.649822145029379*^9, 3.64982502902675*^9, 
   3.649825458942665*^9, 3.649825601911198*^9, 3.649825744566524*^9, 
   3.649827011722237*^9, 3.649828086246327*^9, 3.64982841185056*^9, 
   3.649828694051988*^9, 3.649828951532919*^9, 3.649829056531446*^9, 
   3.649829425255541*^9, 3.649873960375737*^9, 3.649875335455661*^9, 
   3.649993517585762*^9, 3.650047168069015*^9, 3.650047511939831*^9, 
   3.650047817363998*^9, {3.650047853265662*^9, 3.650037293333962*^9}, 
   3.650038103874586*^9, 3.650038841700346*^9, 3.650039041742864*^9, 
   3.650039182993913*^9, 3.650039342083555*^9, 3.650039526932053*^9, 
   3.650039702965263*^9, 3.650040328472038*^9, 3.65004058377633*^9, 
   3.650040622855114*^9, 3.650040744128558*^9, 3.650040775818524*^9, 
   3.650105395852797*^9, 3.650134788948389*^9, 3.650135448666649*^9, 
   3.650190584572122*^9, 3.650221052394138*^9, 3.652105426503161*^9, 
   3.652382282309423*^9, 3.652435424763117*^9, 3.653040997027259*^9, 
   3.653136819202106*^9, 3.653248621524449*^9, 3.653249422885586*^9, 
   3.653910922636057*^9, 3.667043036528755*^9, 3.667043081514958*^9, 
   3.667045167529628*^9, 3.667053787856731*^9, 3.6671395637580233`*^9, 
   3.6677444429740963`*^9, 3.667749331823474*^9, 3.6677619732603083`*^9, 
   3.6682509835835648`*^9, 3.668271238597734*^9, 3.6682732408022833`*^9, 
   3.670417751160642*^9, 3.670701670948451*^9, 3.670750437388742*^9, 
   3.670863744942738*^9, 3.670865965102721*^9, 3.671531048937969*^9, 
   3.671542997809205*^9, 3.671584369790738*^9, 3.671796620185014*^9, 
   3.671800628044343*^9, 3.671804121326347*^9, 3.671805641977492*^9, 
   3.671807904667159*^9, 3.672479330122271*^9, 3.673122583069521*^9, {
   3.673123142334449*^9, 3.67311460584346*^9}, 3.673182640103531*^9, 
   3.6731836597184753`*^9, 3.6864943060140667`*^9, 3.686579206139607*^9, 
   3.686579990971436*^9, 3.686585353118948*^9, 3.686645501036401*^9, 
   3.686670337764489*^9, 3.68691393718715*^9, 3.6870887328138447`*^9, 
   3.687201925088853*^9, 3.6872028062459917`*^9, 3.687539359918518*^9, 
   3.687704419534588*^9, 3.6877050494892607`*^9, 3.687712607915702*^9, 
   3.687809451768525*^9, 3.68832631399996*^9, 3.804971056801688*^9, 
   3.810048681383733*^9, 3.810065198672729*^9, 3.810071366336437*^9, 
   3.8100714902683973`*^9, 3.810071637070169*^9, 3.810072539896001*^9, 
   3.810160408333495*^9, 3.8103049104262247`*^9, 3.8103284487910023`*^9, 
   3.8103343897235937`*^9, 3.8103633428135757`*^9, 3.810364707891389*^9, 
   3.8103651781377983`*^9, 3.810379301498657*^9, 3.810387545637391*^9, 
   3.810451349583851*^9, 3.811777374904834*^9, 3.811778607292274*^9, 
   3.811778860177744*^9, 3.811778961084845*^9, 3.8540204885164537`*^9, 
   3.854020993696505*^9, 3.8540254887620497`*^9, 3.854919376170121*^9, 
   3.8549522237341623`*^9, 3.857856574978684*^9, 3.8595768875437727`*^9, 
   3.859845979664665*^9, 3.8599925329414463`*^9, 3.8600182506501427`*^9, 
   3.866658207191248*^9, 3.8666613774370327`*^9, 3.866964815416687*^9, 
   3.875824640473145*^9, 3.875882370655781*^9, 3.875886298052445*^9, 
   3.876052278168458*^9, 3.876614974458805*^9, 3.876615099429541*^9, 
   3.8767817564126997`*^9, 3.8767818175633907`*^9, 3.8770454412783127`*^9, 
   3.877051539288597*^9, 3.8771979257571507`*^9, 3.877198515036268*^9, 
   3.877198705525114*^9, 3.8774456763746433`*^9, 3.877450285752906*^9, 
   3.881107331314068*^9, 3.8811673259862947`*^9, 3.88119590979224*^9, 
   3.88120377415073*^9, 3.88120428671459*^9, 3.881238212562262*^9, 
   3.8812390737586412`*^9, 3.8814599929374943`*^9, 3.881461679994791*^9, 
   3.88333362610528*^9, 3.88367619161476*^9, 3.884685470123683*^9, 
   3.884685626707312*^9, 3.884688511665557*^9, 3.884689048698024*^9, 
   3.884689428061883*^9, 3.8846895078304157`*^9, 3.884690699498789*^9, 
   3.884751831671906*^9, 3.884785281759712*^9, 3.888734192964747*^9, 
   3.8888398522158318`*^9, 3.8888401905269747`*^9, 3.88909025309857*^9, 
   3.889121138091406*^9, 3.8919495543528357`*^9, 3.892296071432508*^9, 
   3.915176360283379*^9, 3.915528580105927*^9, 3.915528705442663*^9, 
   3.915532894769771*^9, 3.915558687422205*^9, 3.915575502910919*^9, 
   3.915575708341372*^9, 3.915577926415341*^9, 3.918762745530609*^9, 
   3.9191753056018543`*^9, 3.919176764609343*^9, 3.919178265666806*^9, 
   3.919368397121791*^9, 3.919368495856473*^9, 3.919667362049013*^9, 
   3.9197184732182703`*^9, 3.91972305199151*^9, 3.919773372470168*^9, 
   3.9197756096594467`*^9, 3.9197993187029533`*^9, 3.919799642372719*^9, 
   3.919799685937479*^9, 3.9198453829760838`*^9, 3.921675085564556*^9, {
   3.941453526750958*^9, 3.941453538729192*^9}, 3.94145392471177*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"270bbf9f-14ef-4640-ae6a-d125b40efef7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FUU2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Raise", "[", 
     RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653911504958126*^9, 3.653911511707253*^9}, 
   3.891949554724038*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"1e96f010-3798-49f7-b64b-190c5d623c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["equations",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.64951294015202*^9, 3.649512950042402*^9}, 3.854018816683097*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"88478933-c908-4bf0-8dd2-b6444c9cbd85"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", ":=", "2"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "          ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["       ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"\[CapitalLambda]", "*", 
      RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", 
     RowBox[{"k", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.601913544338401*^9, 3.601913558451152*^9}, 
   3.601914099391188*^9, {3.649345107669896*^9, 3.649345109310188*^9}, {
   3.649345418420684*^9, 3.649345420715996*^9}, {3.649345602186324*^9, 
   3.649345603330588*^9}, {3.649512969474125*^9, 3.649512994170368*^9}, {
   3.6677594417678213`*^9, 3.667759445836351*^9}, 3.8846894391826277`*^9, {
   3.9191767194706297`*^9, 3.919176724136376*^9}, {3.919723036430235*^9, 
   3.919723040680533*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"86c15409-2622-4d6b-90c1-9380d5077cb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"\[Omega]0", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "x", " ", "\[ScriptL]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", 
         RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{
      "\[CapitalDelta]x", "[", "x", "]"}]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[ScriptL]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"2", " ", "a", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "x"}], "+", 
         RowBox[{"r", " ", "\[Alpha]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", "x", " ", 
             "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "  ", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], " ", 
    SqrtBox[
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], " "}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", "r", " ", "x"}]}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Cf0", "*", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}], 
     "4"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", "m", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "-", 
      SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
   RowBox[{"\[CapitalLambda]", "*", "l0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "a"}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Alpha]", "2"]}], " ", "\[Kappa]"}], "+", 
            "\[Chi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Alpha]"}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{"\[CapitalLambda]", "*", "l0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "a", " ", "\[ScriptL]"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
         RowBox[{"\[ScriptL]", " ", "\[Alpha]", " ", "\[Epsilon]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
      
      RowBox[{"x", " ", "\[ScriptL]", " ", "\[Xi]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Chi]"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}], "-", 
            "\[Chi]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.915176511484894*^9, 3.915176521520802*^9}, {
   3.915180026462462*^9, 3.915180083001286*^9}, {3.9155285914467087`*^9, 
   3.915528617962234*^9}, {3.918762863535448*^9, 3.9187628808627768`*^9}, 
   3.9191766719945993`*^9, 3.919176708213059*^9, {3.919176915414793*^9, 
   3.9191769327756367`*^9}, {3.919178088576021*^9, 3.919178192546998*^9}, 
   3.919775054995811*^9, {3.91977549715795*^9, 3.919775521855331*^9}, {
   3.9197755543034487`*^9, 3.91977556200686*^9}, {3.919775594887438*^9, 
   3.919775597538986*^9}, {3.919799654914888*^9, 3.919799655813908*^9}, 
   3.919799705127883*^9, {3.9197997693601227`*^9, 3.919799802328849*^9}, 
   3.92167509779408*^9, {3.921675260031519*^9, 3.921675276706299*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1e698849-a600-4edb-a54c-5ce993207dca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["p", "\[ScriptL]"]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "r"}], "-", 
           RowBox[{"e", " ", "\[ScriptL]"}], "+", 
           RowBox[{"a", " ", "p", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", "r", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"x", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"p", "+", 
           RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"r", " ", "\[ScriptL]", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "p"}], "+", 
           RowBox[{"e", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "p", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", 
           RowBox[{"a", " ", "p", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"r", " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["\[ScriptL]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "-", 
        RowBox[{"2", " ", "a", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "+", 
           RowBox[{"r", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", "x", " ", 
               "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "p"}], "\[ScriptL]"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "r"}], "-", 
           RowBox[{"e", " ", "\[ScriptL]"}], "+", 
           RowBox[{"a", " ", "p", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", "r", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"x", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "p"}], "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", "p", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "r", " ", "\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "e"}], "+", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "e"}], "+", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]"}], "+", 
              RowBox[{"a", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["\[ScriptL]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "-", 
        RowBox[{"2", " ", "a", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "+", 
           RowBox[{"r", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", "x", " ", 
               "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], "-", 
   RowBox[{"\[Omega]0", "*", 
    RowBox[{"At0", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.919799287341909*^9, 3.919799303861693*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6c2be3ef-4c3a-4b3d-b6ec-4abf2f4a0768"],

Cell[BoxData[
 RowBox[{"q", ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"e", "^", "2"}], "+", 
    RowBox[{"p", "^", "2"}]}]]}]], "Input",
 CellChangeTimes->{{3.9191754769673853`*^9, 3.919175490709859*^9}, {
  3.9191775912545567`*^9, 3.919177597661565*^9}, {3.919178231601685*^9, 
  3.919178232211804*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a324fdba-a21d-4d2d-b08a-dd60db765a21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["EQuations",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["verified",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["        ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", "2"}], ",", 
         RowBox[{"e", "\[Rule]", "7"}], ",", 
         RowBox[{"a", "\[Rule]", "4"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "9"}], ",", 
         RowBox[{"m", "\[Rule]", "32"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "37"}]}], ",", 
         RowBox[{"p", "\[Rule]", "5"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", "6"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
         RowBox[{"e", "\[Rule]", "5"}], ",", 
         RowBox[{"a", "\[Rule]", "7"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
         RowBox[{"m", "\[Rule]", "23"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "39"}]}], ",", 
         RowBox[{"p", "\[Rule]", "6"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", 
          RowBox[{"-", "3"}]}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", 
          RowBox[{"-", "4"}]}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", 
          RowBox[{"-", "8"}]}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", "10"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MaxEq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", 
          RowBox[{"-", "5"}]}], ",", 
         RowBox[{"e", "\[Rule]", "3"}], ",", 
         RowBox[{"a", "\[Rule]", "4"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
         RowBox[{"m", "\[Rule]", "13"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "31"}]}], ",", 
         RowBox[{"p", "\[Rule]", "8"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", "6"}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", "10"}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", 
          RowBox[{"-", "4"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.60191460863147*^9, 3.601914610650439*^9}, {3.601914686973167*^9, 
   3.601914721571901*^9}, {3.8540205029391747`*^9, 3.854020508848546*^9}, 
   3.860018254700313*^9, 3.8666582153803167`*^9, {3.884687621340146*^9, 
   3.8846876266948347`*^9}, 3.884809918497622*^9, {3.915176073454094*^9, 
   3.915176101499501*^9}, {3.915177493641817*^9, 3.9151774960505943`*^9}, {
   3.915180116015874*^9, 3.915180120933041*^9}, {3.918762978462288*^9, 
   3.918763005000484*^9}, {3.919175501901824*^9, 3.919175503866835*^9}, {
   3.919176849136406*^9, 3.91917684949627*^9}, {3.919177509332427*^9, 
   3.9191775489529943`*^9}, {3.919177702240041*^9, 3.919177882154945*^9}, {
   3.9191782992412043`*^9, 3.919178315991353*^9}, {3.919368439881701*^9, 
   3.9193684448528137`*^9}, {3.919799725953175*^9, 3.9197997405260143`*^9}, {
   3.919800035400661*^9, 3.919800061049144*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d971796d-eca2-4392-81a3-1db1abb7162a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919799719309267*^9, 3.91979978569808*^9, 
   3.91980006920194*^9, 3.919845395735694*^9, 3.921675111629097*^9, 
   3.92167528597331*^9, {3.941453914632908*^9, 3.941453933178074*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"c6c28eef-3ffc-4b25-8cc5-a5cf16c652eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919799719309267*^9, 3.91979978569808*^9, 
   3.91980006920194*^9, 3.919845395735694*^9, 3.921675111629097*^9, 
   3.92167528597331*^9, {3.941453914632908*^9, 3.941453937264336*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"69acf7b0-eca4-48b2-a7fa-71d759c7d31b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919799719309267*^9, 3.91979978569808*^9, 
   3.91980006920194*^9, 3.919845395735694*^9, 3.921675111629097*^9, 
   3.92167528597331*^9, {3.941453914632908*^9, 3.9414539405064373`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"6aa1cc1b-f7a2-4de0-b33d-316901e02c70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{
     RowBox[{"Einstein", " ", "EQuations", " ", 
      RowBox[{"(", 
       RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}], 
     StyleBox[
      RowBox[{" ", 
       StyleBox[" ",
        FontColor->RGBColor[1, 0.5, 0]]}]], ":"}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["         ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"l0", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", 
             RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", "2"}], ",", 
         RowBox[{"e", "\[Rule]", "7"}], ",", 
         RowBox[{"a", "\[Rule]", "4"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
         RowBox[{"m", "\[Rule]", "32"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "37"}]}], ",", 
         RowBox[{"p", "\[Rule]", "5"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", "6"}], ",", 
         RowBox[{"r", "\[Rule]", "23"}], ",", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"l0", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", 
             RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
         RowBox[{"e", "\[Rule]", "5"}], ",", 
         RowBox[{"a", "\[Rule]", "7"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
         RowBox[{"m", "\[Rule]", "23"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "39"}]}], ",", 
         RowBox[{"p", "\[Rule]", "6"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", 
          RowBox[{"-", "3"}]}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", 
          RowBox[{"-", "4"}]}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", 
          RowBox[{"-", "8"}]}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", "10"}], ",", 
         RowBox[{"Cf0", "\[Rule]", "113"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"l0", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", 
             RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Omega]0", "\[Rule]", 
          RowBox[{"-", "5"}]}], ",", 
         RowBox[{"e", "\[Rule]", "3"}], ",", 
         RowBox[{"a", "\[Rule]", "5"}], ",", 
         RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
         RowBox[{"m", "\[Rule]", "13"}], ",", 
         RowBox[{"\[Alpha]", "\[Rule]", 
          RowBox[{"1", "/", "31"}]}], ",", 
         RowBox[{"p", "\[Rule]", "8"}], ",", 
         RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
         RowBox[{"\[Xi]", "\[Rule]", "6"}], ",", 
         RowBox[{"\[Chi]", "\[Rule]", "10"}], ",", 
         RowBox[{"\[Epsilon]", "\[Rule]", 
          RowBox[{"-", "4"}]}], ",", 
         RowBox[{"Cf0", "\[Rule]", "131"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.601914589674495*^9, 3.601914604954493*^9}, {
   3.601914680605016*^9, 3.601914716942621*^9}, {3.8100725894913673`*^9, 
   3.810072593747546*^9}, {3.884687512561387*^9, 3.884687615924123*^9}, {
   3.915529333894291*^9, 3.915529336723731*^9}, {3.915532919314383*^9, 
   3.91553292146451*^9}, 3.915564575260334*^9, {3.915575954990635*^9, 
   3.915575985380858*^9}, {3.919176828358581*^9, 3.919176836070964*^9}, {
   3.9191768936637707`*^9, 3.919176893811513*^9}, 3.919177533708817*^9, {
   3.919177617051434*^9, 3.919177636619567*^9}, {3.91917769037237*^9, 
   3.919177691461005*^9}, {3.919177722646991*^9, 3.91917772601917*^9}, {
   3.9191778941248217`*^9, 3.919177924575953*^9}, {3.919178322943041*^9, 
   3.9191783362991343`*^9}, {3.919368498007978*^9, 3.9193685026599197`*^9}, {
   3.9197757145057507`*^9, 3.919775806625823*^9}, {3.919799857977146*^9, 
   3.919800008788332*^9}, {3.921675561058035*^9, 3.9216756108366737`*^9}, {
   3.9216756922687693`*^9, 3.921675722302868*^9}, {3.9216763405747633`*^9, 
   3.9216763715420856`*^9}, {3.9216764053320017`*^9, 3.921676463710402*^9}, {
   3.9216765657821074`*^9, 3.921676586825078*^9}, {3.921676660228959*^9, 
   3.9216766887313967`*^9}, 3.94145388972572*^9, {3.9414539444643993`*^9, 
   3.941453950347666*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"08bb88f6-981a-4569-abf2-8155dbcf3636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.919799726010292*^9, {
   3.919799792035728*^9, 3.919799807189846*^9}, {3.919799881230925*^9, 
   3.9197999074545307`*^9}, 3.9198000103331337`*^9, 3.919800062561009*^9, 
   3.919800122762508*^9, 3.919845467607154*^9, 3.92167519104388*^9, 
   3.9216754334541883`*^9, 3.921675577974105*^9, 3.921675725350337*^9, 
   3.921676206894363*^9, 3.921676382772821*^9, 3.921676436858185*^9, 
   3.921676480252857*^9, 3.921676591143381*^9, 3.9414539070825653`*^9, 
   3.94145395724118*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"9ea037b3-8c2b-4d48-9765-c883177297fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.919799726010292*^9, {
   3.919799792035728*^9, 3.919799807189846*^9}, {3.919799881230925*^9, 
   3.9197999074545307`*^9}, 3.9198000103331337`*^9, 3.919800062561009*^9, 
   3.919800122762508*^9, 3.919845467607154*^9, 3.92167519104388*^9, 
   3.9216754334541883`*^9, 3.921675577974105*^9, 3.921675725350337*^9, 
   3.921676206894363*^9, 3.921676382772821*^9, 3.921676436858185*^9, 
   3.921676480252857*^9, 3.921676591143381*^9, 3.9414539070825653`*^9, 
   3.941454048827096*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e08dcf7c-f29d-4974-92f5-93bda30b57be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.919799726010292*^9, {
   3.919799792035728*^9, 3.919799807189846*^9}, {3.919799881230925*^9, 
   3.9197999074545307`*^9}, 3.9198000103331337`*^9, 3.919800062561009*^9, 
   3.919800122762508*^9, 3.919845467607154*^9, 3.92167519104388*^9, 
   3.9216754334541883`*^9, 3.921675577974105*^9, 3.921675725350337*^9, 
   3.921676206894363*^9, 3.921676382772821*^9, 3.921676436858185*^9, 
   3.921676480252857*^9, 3.921676591143381*^9, 3.9414539070825653`*^9, 
   3.9414541309727573`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"faa5d818-3808-4908-bce6-730068c97fbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "/.", 
   RowBox[{"l0", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], "*", 
        RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.921676748390579*^9, 3.921676787164269*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2a79efc7-7f70-49eb-8742-886672a8a976"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["p", "2"], "-", 
     RowBox[{"2", " ", "m", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "-", 
     SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
  RowBox[{"Cf0", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", "\[CapitalLambda]", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "a"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
        
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]", "+", 
           RowBox[{"a", " ", "\[Chi]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "\[Kappa]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "3"], " ", "\[Chi]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.921676758947974*^9, 3.921676790066428*^9}, 
   3.9414541339938087`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6d75d04d-2d58-4428-a0af-31790dc1b306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["e", "2"], "+", 
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "m", " ", "r"}], "+", 
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"Cf0", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", "\[CapitalLambda]", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "a"}], 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}],
        "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Kappa]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ScriptL]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], 
          "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]", "+", 
             RowBox[{"a", " ", "\[Chi]"}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "a"}], " ", "\[Kappa]"}], "+", 
                RowBox[{
                 SuperscriptBox["a", "3"], " ", "\[Chi]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"Cf0", " ", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9216777887373543`*^9, 3.921677846906516*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"bf5be926-193f-4015-b1ca-0b3e3f81f2a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["p", "2"], "-", 
     RowBox[{"2", " ", "m", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "-", 
     SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
  RowBox[{"\[CapitalLambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "a"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
        
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]", "+", 
           RowBox[{"a", " ", "\[Chi]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "\[Kappa]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "3"], " ", "\[Chi]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.921677843109022*^9, 3.9216778490772123`*^9}, 
   3.941454135123563*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"63ec3bff-61a6-4385-80ee-a8b229132bdf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Type-D Accelerating Reissner-Nordstrom-NUT-(A)dS ",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.9187920729266453`*^9, 3.918792081917727*^9}, {
  3.918792158503399*^9, 3.918792161602208*^9}, {3.918892981909793*^9, 
  3.9188929847999496`*^9}, {3.9191752824010878`*^9, 3.919175295000847*^9}, {
  3.919178256248518*^9, 3.919178260536806*^9}, {3.9193683845045547`*^9, 
  3.9193683883806973`*^9}, {3.9197991289764853`*^9, 3.919799139048435*^9}, {
  3.92031895781404*^9, 3.920318972218423*^9}, {3.921503726818145*^9, 
  3.9215037361933413`*^9}, {3.9215872051727133`*^9, 3.92158723310341*^9}, {
  3.9363657776679087`*^9, 3.936365777928855*^9}, {3.939194771682116*^9, 
  3.9391947835099287`*^9}, {3.939251381791623*^9, 
  3.939251399715227*^9}},ExpressionUUID->"7e65e570-2d47-4023-bdb8-\
97e989132442"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.9050235019868813`*^9, 3.905023568787406*^9}, {
   3.905070147190782*^9, 3.905070165411586*^9}, {3.9051931457121763`*^9, 
   3.905193151529517*^9}, {3.905232103185492*^9, 3.905232149363694*^9}, {
   3.90523249386255*^9, 3.905232538820073*^9}, {3.905237116749968*^9, 
   3.9052371200771103`*^9}, {3.909436643675981*^9, 3.909436651741577*^9}, {
   3.9134025856576138`*^9, 3.913402601929138*^9}, {3.9136660702110653`*^9, 
   3.913666080644503*^9}, {3.918893010650742*^9, 3.9188930384566183`*^9}, {
   3.921586860247676*^9, 3.921586860635421*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0e4b8ed3-10c5-4202-abc8-1c506f8a454c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", ">", "0"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.905023215341261*^9, 
   3.9050232328827753`*^9}, {3.905024995135989*^9, 3.905024996715727*^9}, {
   3.909437371666195*^9, 3.909437392401198*^9}, {3.913401431341483*^9, 
   3.913401460336693*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2fb2028e-e2c8-4094-ba37-13fa8672c8f6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] $CellContext`\
\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[Rho][$CellContext`r, $CellContext`x]^2 - $CellContext`f[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega][$CellContext`r, $CellContext`x]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakE5R0DXfFvnUEABb/jUY=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0e9fd03e-9bb2-4d2e-a2fa-43c020e6b441"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0Aakl0bqGu6KfesIABqojcI=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cbd30de6-05fe-4ab4-881b-1f0d03594bc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakSxX0DHfFvnUEABefjVo=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"863ae850-6374-44fe-8e76-0940b6255218"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.00824800000000181`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.00824800000000181, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakpXz1DHfFvnUEABYCjSw=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"117774cb-90b9-4da1-968a-585c63bfba73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.046946999999999406`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.046946999999999406`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakPxXqGe6KfesIAB2+jig=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"34ecd908-32c1-4ca4-98b8-2ccbfa24d762"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.14509599999999878`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.14509599999999878`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakOVaaGO6KfesIABgajXw=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ab7a0d95-9903-4890-b5f3-3cc9b88e28c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.12472199999999845`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.12472199999999845`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0Aak61+ZGe6KfesIAB2ljjY=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"747c735c-4ebd-4f6b-a589-45cdaaaf546b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.028956999999998345`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.028956999999998345`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakU/wsDXfFvnUEABibjYI=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"45cde03a-9333-42fc-a124-60bac1150b86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.08991800000000083`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.08991800000000083, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0Aak5+2zNtwV+9YRAB2Hji4=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bb94cfee-5460-4471-bea7-c311a82de19c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.026402000000000925`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.026402000000000925`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0AakD920NtwV+9YRAB9kjm0=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"24335f0d-69b7-42df-b865-6c4e0aba8bd0"],

Cell[BoxData["\<\"All tasks completed in 0.482032 seconds\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+JXP/K62DXfOprIOXGZar91tMn8n10KpCesdZzfDaRl
5VtNZgPpH7Mf67vrvHXk+nHTHkQ/+dzk7Qmk0+Y3Pw4F0iZzoiTjQPKhFsYg
+pZWjEc8kM55fzmuyOit47LcMxesjd86bolgb7cB0ucSnzvZAmnJJ66Ss4A0
37plqiBa7dACYR2Tt46HtjJzugJppnmGru5AOtU07Ho8kH52//S7BCA98Whe
Uw6QjuNrNmsA0vNL19hdA9KFa+6Z3wHS7BIOEq+A9PrFOY5Zpm8dfQ6G5Kmb
v3V0UHgWehVIC2pe8GK0eOvIsqrI0tT/raOjRelkl4C3jgxftBtYQ946Nv90
v8gGpH3+H1bKjgTqs1c+0Aak+R9ZG+6KfesIABoLjcM=
  "],
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e649d676-6796-4238-900b-c0b429f4d5e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.482215`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819834797120737*^9, 3.829164127995426*^9, 3.829170217073613*^9, {
   3.8299856168130417`*^9, 3.829985623690275*^9}, 3.829987987409564*^9, 
   3.904676366047874*^9, 3.9046768350120173`*^9, 3.905022758405249*^9, 
   3.905023242629191*^9, 3.905025015613585*^9, 3.905026773159396*^9, 
   3.905070119419526*^9, 3.905070281127281*^9, 3.905077757655367*^9, 
   3.905077817452549*^9, 3.905078053350486*^9, 3.905106229442894*^9, 
   3.905106282789418*^9, 3.905106461405479*^9, 3.905112574244689*^9, 
   3.905113393748333*^9, {3.9051906406039457`*^9, 3.9051906467795877`*^9}, 
   3.905232255385034*^9, 3.9052371282822638`*^9, 3.905246874473756*^9, 
   3.905247031465733*^9, 3.9054078725652523`*^9, {3.909437366314864*^9, 
   3.909437393619001*^9}, 3.909692144392721*^9, 3.9098167449662237`*^9, 
   3.909823174731454*^9, 3.910042925528657*^9, 3.912175977425963*^9, {
   3.913401446689184*^9, 3.9134014690780077`*^9}, 3.9134021459652157`*^9, 
   3.913666421797347*^9, 3.913666612250992*^9, 3.913666651965497*^9, 
   3.913666692472769*^9, {3.913825337095099*^9, 3.913825365220759*^9}, 
   3.9149671229971313`*^9, 3.915098976772235*^9, 3.915144442939561*^9, 
   3.915176356936921*^9, 3.915528575989949*^9, 3.915528703194871*^9, 
   3.915532892387061*^9, 3.915558684911119*^9, 3.915575499649024*^9, 
   3.9155757066733303`*^9, 3.9155779237456083`*^9, 3.918762743572918*^9, 
   3.9191753033164988`*^9, 3.919176761089905*^9, 3.919178264012515*^9, 
   3.919368395274745*^9, 3.919368494378727*^9, 3.919667357768901*^9, 
   3.91971847292531*^9, 3.919723050429707*^9, 3.9197733715432167`*^9, 
   3.919775607238019*^9, 3.919799316284725*^9, 3.919839668753168*^9, 
   3.920015862297711*^9, 3.920028095665945*^9, 3.920056514856254*^9, 
   3.9203189881414413`*^9, 3.921230707511709*^9, 3.921586863954051*^9, 
   3.921676886813345*^9, 3.933841868416852*^9, 3.934397596392171*^9, 
   3.9363655700789957`*^9, 3.936368266855434*^9, 3.939195159039694*^9, 
   3.939251713937378*^9, 3.9414542178723507`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"380f069c-b07b-4f8c-842a-c3b56914e8de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ati", "=", 
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], " "}], "\n", 
 RowBox[{"Ay", "=", "0"}], "\n", 
 RowBox[{"Ax", "=", "0"}], "\n", 
 RowBox[{"Af", "=", " ", 
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r", ",", "x"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.601911378222883*^9, 3.601911465250985*^9}, 
   3.601911712904818*^9, {3.601911873884737*^9, 3.601911877028327*^9}, {
   3.601911982752235*^9, 3.601912005880021*^9}, {3.601912689205888*^9, 
   3.601912733179757*^9}, {3.601912880819814*^9, 3.601912885980059*^9}, {
   3.602355640416213*^9, 3.602355652662075*^9}, {3.649825015588055*^9, 
   3.649825023302816*^9}, {3.87719869635385*^9, 3.877198698329468*^9}, {
   3.915176015552927*^9, 3.915176017795088*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"de19325f-2c95-487d-bd77-86b27973bc01"],

Cell[BoxData[
 RowBox[{"At0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266979568*^9, 3.939195160561453*^9, 3.939251714749939*^9, 
   3.941454218453603*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"3b92bde8-2665-4e7a-bcad-ab5f56caade8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266979568*^9, 3.939195160561453*^9, 3.939251714749939*^9, 
   3.9414542184590063`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d41910ab-6e2c-4a76-abda-8f034cc3711b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266979568*^9, 3.939195160561453*^9, 3.939251714749939*^9, 
   3.941454218464714*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"bced5f09-696e-4c1b-9ab4-a0c455fa7b61"],

Cell[BoxData[
 RowBox[{"A\[Phi]0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266979568*^9, 3.939195160561453*^9, 3.939251714749939*^9, 
   3.9414542184718924`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"23038b97-6cb4-42a4-9885-9cf69403ec86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{"Ati", ",", "Ay", ",", "Ax", ",", "Af"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.649513348590643*^9, 3.649513350176069*^9}, {
   3.649513445248876*^9, 3.649513451345716*^9}, {3.6495135461214*^9, 
   3.649513553141794*^9}, 3.653248501250495*^9, 3.653248618277297*^9, {
   3.653249420599525*^9, 3.653249421145357*^9}, {3.811778924188979*^9, 
   3.811778949870574*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ca6ad290-b675-409f-803f-ea2320e0be77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"A\[Phi]0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913064765058*^9, 3.601913999373384*^9, 3.60191413335306*^9, 
   3.601914659860345*^9, 3.601922036059735*^9, 3.601922436463381*^9, 
   3.60192356772238*^9, 3.60197851696623*^9, 3.601980327486478*^9, 
   3.601980910235075*^9, 3.60199942856916*^9, 3.602355686153146*^9, 
   3.602355827406084*^9, 3.602356210019768*^9, 3.603822752257467*^9, 
   3.609072950072656*^9, {3.649345017039898*^9, 3.649345030021139*^9}, 
   3.649346121572779*^9, 3.649354712453033*^9, 3.649355011775957*^9, 
   3.649355588540307*^9, 3.649355765134576*^9, 3.649356005050041*^9, 
   3.649433562622029*^9, 3.649433769595703*^9, 3.649434673018023*^9, 
   3.649434775342808*^9, 3.649443472664674*^9, 3.64950085382591*^9, 
   3.649503149814621*^9, 3.649512932639686*^9, 3.649513350975138*^9, 
   3.649513470180866*^9, {3.649513554297437*^9, 3.649513561363473*^9}, 
   3.649699777918836*^9, 3.649764858782709*^9, 3.649821412620308*^9, 
   3.649822144550577*^9, 3.649825027090273*^9, {3.649825458271916*^9, 
   3.64982545855957*^9}, 3.649825601337267*^9, 3.649825743988206*^9, 
   3.649827011122308*^9, 3.649828085626903*^9, 3.649828411232566*^9, 
   3.649828693403526*^9, 3.649828949989038*^9, 3.649829056024401*^9, 
   3.649829424489417*^9, 3.649873958324444*^9, 3.649875335130814*^9, 
   3.649993515380677*^9, 3.650047166774083*^9, 3.650047510356833*^9, 
   3.650047816975249*^9, {3.650047851675446*^9, 3.650037290719388*^9}, 
   3.650038102297936*^9, 3.65003883806202*^9, 3.650039041396442*^9, 
   3.650039181313395*^9, 3.650039341171375*^9, 3.650039522609787*^9, 
   3.650039701371196*^9, 3.650040326350702*^9, 3.650040581683074*^9, 
   3.650040617085222*^9, 3.650040742595674*^9, 3.650040774360882*^9, 
   3.650105395526609*^9, 3.650134787950483*^9, 3.650135446384523*^9, 
   3.650190583223769*^9, 3.650221051830549*^9, 3.652105426139277*^9, 
   3.652382280378218*^9, 3.652435424224231*^9, 3.653040996284263*^9, 
   3.653136817698739*^9, 3.653248619634348*^9, 3.653249421561002*^9, 
   3.653910918693449*^9, 3.6670430351647663`*^9, 3.667043079511592*^9, 
   3.6670451664365587`*^9, 3.667053784552676*^9, 3.6671395628567867`*^9, 
   3.667744440852622*^9, 3.667749331589513*^9, 3.667761970478695*^9, 
   3.668250981759636*^9, 3.6682712378363333`*^9, 3.668273240537175*^9, 
   3.670417749280254*^9, 3.67070166965184*^9, 3.670750433880127*^9, 
   3.6708637435721817`*^9, 3.670865964566874*^9, 3.671531048474321*^9, 
   3.671542997407151*^9, 3.671584365866588*^9, 3.671796619775017*^9, 
   3.671800627561583*^9, 3.671804120276515*^9, 3.671805639698432*^9, 
   3.671807903773519*^9, 3.672479329763068*^9, 3.673122581432468*^9, {
   3.673123140752336*^9, 3.67311460465768*^9}, 3.673182639737472*^9, 
   3.673183657736165*^9, 3.686494305489072*^9, 3.6865792046042128`*^9, 
   3.686579988249043*^9, {3.686585337359467*^9, 3.686585352713763*^9}, 
   3.686645499036448*^9, 3.686670336573475*^9, 3.686913935887146*^9, 
   3.687088731424757*^9, 3.68720192373258*^9, 3.687202805883428*^9, 
   3.6875393593933477`*^9, 3.687704418313025*^9, 3.6877050487072783`*^9, 
   3.687712606814013*^9, 3.6878094513784933`*^9, 3.688326312451825*^9, 
   3.8049710553437777`*^9, 3.810048680405607*^9, 3.810065197647382*^9, 
   3.810071365407494*^9, 3.8100714894349422`*^9, 3.810071635423202*^9, 
   3.8100725359660387`*^9, 3.810160407246443*^9, 3.810304908677905*^9, 
   3.810328448053687*^9, 3.810334388411632*^9, 3.8103633411688957`*^9, 
   3.8103647069142103`*^9, 3.8103651772461987`*^9, 3.8103793008335333`*^9, 
   3.8103875441579227`*^9, 3.810451348722567*^9, 3.811777374698263*^9, 
   3.811778607095245*^9, 3.811778860056561*^9, 3.811778960957159*^9, 
   3.8540204883608503`*^9, 3.854020992837552*^9, 3.8540254879570227`*^9, 
   3.854919374519699*^9, 3.854952222677909*^9, 3.8578565744774103`*^9, 
   3.8595768835315847`*^9, 3.85984597874123*^9, 3.859992532197846*^9, 
   3.860018249824943*^9, 3.866658206266987*^9, 3.866661377089127*^9, 
   3.866964815209342*^9, 3.8758246397017*^9, 3.875882369858102*^9, 
   3.8758862978992147`*^9, 3.8760522779553022`*^9, 3.876614973347636*^9, 
   3.8766150992743483`*^9, 3.8767817558011827`*^9, 3.876781817457787*^9, 
   3.877045440603314*^9, 3.877051538607276*^9, 3.877197925089492*^9, 
   3.877198514349681*^9, 3.8771987052843637`*^9, 3.877445675708663*^9, 
   3.877450285066491*^9, 3.8811073311927423`*^9, 3.881167325855942*^9, 
   3.881195909702354*^9, 3.881203773983626*^9, 3.881204286564139*^9, 
   3.881238212473201*^9, 3.881239073577114*^9, 3.8814599925863237`*^9, 
   3.881461679830015*^9, 3.8833336259054327`*^9, 3.88367618967945*^9, 
   3.884685468469788*^9, 3.884685625580147*^9, 3.884688511382256*^9, 
   3.884689048412928*^9, 3.88468950753288*^9, 3.884690699207003*^9, 
   3.884751831425271*^9, 3.88478528152417*^9, 3.888734192681069*^9, 
   3.888839851762609*^9, 3.8888401902327013`*^9, 3.889090252842443*^9, 
   3.88912113788717*^9, 3.891949554060658*^9, 3.892296071187563*^9, 
   3.915176359160386*^9, 3.915528579366968*^9, 3.915528704722618*^9, 
   3.915532894052382*^9, 3.915558686524796*^9, 3.915575501504531*^9, 
   3.915575707409484*^9, 3.915577925255281*^9, 3.918762744658717*^9, 
   3.919175304859099*^9, 3.919176763964871*^9, 3.919178264862598*^9, 
   3.9193683962907047`*^9, 3.9193684948283978`*^9, 3.919667360865733*^9, 
   3.9197184730726957`*^9, 3.919723051276947*^9, 3.9197733720368834`*^9, 
   3.919775608930032*^9, 3.919799317990718*^9, 3.919839669783153*^9, 
   3.920015862840714*^9, 3.920028101645486*^9, 3.9200565150482492`*^9, 
   3.9203189889846497`*^9, 3.9212307081731663`*^9, 3.921586864829076*^9, 
   3.921676888384198*^9, 3.933841869598743*^9, 3.9343975982309837`*^9, 
   3.936365570938827*^9, 3.936368267568713*^9, 3.939195161885559*^9, 
   3.9392517157131443`*^9, 3.941454219256525*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e6e98b32-9ee2-4d59-b366-353c883f7f72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}], "  ", "*)"}], "\n", 
  RowBox[{"Fdd2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"covD", "[", "Ad", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.60191413581966*^9, 3.601914138069633*^9}, {
   3.601922376892992*^9, 3.601922383116346*^9}, {3.601922413853777*^9, 
   3.60192241489801*^9}, 3.650039525692951*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"72f63c7e-d1be-4163-80fd-6ee72402c319"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913070165479*^9, 3.601913999548526*^9, 3.601914147449097*^9, 
   3.601914660006537*^9, 3.601922036266012*^9, 3.601922436606261*^9, 
   3.601923567876249*^9, 3.601978520066198*^9, 3.601980336755493*^9, 
   3.60198091187907*^9, 3.601999428694089*^9, 3.602355686221478*^9, 
   3.602355827582393*^9, 3.602356210112694*^9, 3.60382275678239*^9, 
   3.609072950160584*^9, 3.649345034944927*^9, 3.649346130047591*^9, 
   3.649354712910578*^9, 3.649355013591081*^9, 3.649355589171902*^9, 
   3.64935576576667*^9, 3.649356007392101*^9, 3.649433564168*^9, 
   3.649433770888465*^9, 3.649434677588706*^9, 3.649434777511884*^9, 
   3.649443474005445*^9, 3.649500855904311*^9, 3.649503150984608*^9, 
   3.649512934068536*^9, 3.649513353516782*^9, 3.649513479856347*^9, 
   3.649513562938758*^9, 3.649699779428972*^9, 3.649764859954836*^9, 
   3.649821413161923*^9, 3.649822145029379*^9, 3.64982502902675*^9, 
   3.649825458942665*^9, 3.649825601911198*^9, 3.649825744566524*^9, 
   3.649827011722237*^9, 3.649828086246327*^9, 3.64982841185056*^9, 
   3.649828694051988*^9, 3.649828951532919*^9, 3.649829056531446*^9, 
   3.649829425255541*^9, 3.649873960375737*^9, 3.649875335455661*^9, 
   3.649993517585762*^9, 3.650047168069015*^9, 3.650047511939831*^9, 
   3.650047817363998*^9, {3.650047853265662*^9, 3.650037293333962*^9}, 
   3.650038103874586*^9, 3.650038841700346*^9, 3.650039041742864*^9, 
   3.650039182993913*^9, 3.650039342083555*^9, 3.650039526932053*^9, 
   3.650039702965263*^9, 3.650040328472038*^9, 3.65004058377633*^9, 
   3.650040622855114*^9, 3.650040744128558*^9, 3.650040775818524*^9, 
   3.650105395852797*^9, 3.650134788948389*^9, 3.650135448666649*^9, 
   3.650190584572122*^9, 3.650221052394138*^9, 3.652105426503161*^9, 
   3.652382282309423*^9, 3.652435424763117*^9, 3.653040997027259*^9, 
   3.653136819202106*^9, 3.653248621524449*^9, 3.653249422885586*^9, 
   3.653910922636057*^9, 3.667043036528755*^9, 3.667043081514958*^9, 
   3.667045167529628*^9, 3.667053787856731*^9, 3.6671395637580233`*^9, 
   3.6677444429740963`*^9, 3.667749331823474*^9, 3.6677619732603083`*^9, 
   3.6682509835835648`*^9, 3.668271238597734*^9, 3.6682732408022833`*^9, 
   3.670417751160642*^9, 3.670701670948451*^9, 3.670750437388742*^9, 
   3.670863744942738*^9, 3.670865965102721*^9, 3.671531048937969*^9, 
   3.671542997809205*^9, 3.671584369790738*^9, 3.671796620185014*^9, 
   3.671800628044343*^9, 3.671804121326347*^9, 3.671805641977492*^9, 
   3.671807904667159*^9, 3.672479330122271*^9, 3.673122583069521*^9, {
   3.673123142334449*^9, 3.67311460584346*^9}, 3.673182640103531*^9, 
   3.6731836597184753`*^9, 3.6864943060140667`*^9, 3.686579206139607*^9, 
   3.686579990971436*^9, 3.686585353118948*^9, 3.686645501036401*^9, 
   3.686670337764489*^9, 3.68691393718715*^9, 3.6870887328138447`*^9, 
   3.687201925088853*^9, 3.6872028062459917`*^9, 3.687539359918518*^9, 
   3.687704419534588*^9, 3.6877050494892607`*^9, 3.687712607915702*^9, 
   3.687809451768525*^9, 3.68832631399996*^9, 3.804971056801688*^9, 
   3.810048681383733*^9, 3.810065198672729*^9, 3.810071366336437*^9, 
   3.8100714902683973`*^9, 3.810071637070169*^9, 3.810072539896001*^9, 
   3.810160408333495*^9, 3.8103049104262247`*^9, 3.8103284487910023`*^9, 
   3.8103343897235937`*^9, 3.8103633428135757`*^9, 3.810364707891389*^9, 
   3.8103651781377983`*^9, 3.810379301498657*^9, 3.810387545637391*^9, 
   3.810451349583851*^9, 3.811777374904834*^9, 3.811778607292274*^9, 
   3.811778860177744*^9, 3.811778961084845*^9, 3.8540204885164537`*^9, 
   3.854020993696505*^9, 3.8540254887620497`*^9, 3.854919376170121*^9, 
   3.8549522237341623`*^9, 3.857856574978684*^9, 3.8595768875437727`*^9, 
   3.859845979664665*^9, 3.8599925329414463`*^9, 3.8600182506501427`*^9, 
   3.866658207191248*^9, 3.8666613774370327`*^9, 3.866964815416687*^9, 
   3.875824640473145*^9, 3.875882370655781*^9, 3.875886298052445*^9, 
   3.876052278168458*^9, 3.876614974458805*^9, 3.876615099429541*^9, 
   3.8767817564126997`*^9, 3.8767818175633907`*^9, 3.8770454412783127`*^9, 
   3.877051539288597*^9, 3.8771979257571507`*^9, 3.877198515036268*^9, 
   3.877198705525114*^9, 3.8774456763746433`*^9, 3.877450285752906*^9, 
   3.881107331314068*^9, 3.8811673259862947`*^9, 3.88119590979224*^9, 
   3.88120377415073*^9, 3.88120428671459*^9, 3.881238212562262*^9, 
   3.8812390737586412`*^9, 3.8814599929374943`*^9, 3.881461679994791*^9, 
   3.88333362610528*^9, 3.88367619161476*^9, 3.884685470123683*^9, 
   3.884685626707312*^9, 3.884688511665557*^9, 3.884689048698024*^9, 
   3.884689428061883*^9, 3.8846895078304157`*^9, 3.884690699498789*^9, 
   3.884751831671906*^9, 3.884785281759712*^9, 3.888734192964747*^9, 
   3.8888398522158318`*^9, 3.8888401905269747`*^9, 3.88909025309857*^9, 
   3.889121138091406*^9, 3.8919495543528357`*^9, 3.892296071432508*^9, 
   3.915176360283379*^9, 3.915528580105927*^9, 3.915528705442663*^9, 
   3.915532894769771*^9, 3.915558687422205*^9, 3.915575502910919*^9, 
   3.915575708341372*^9, 3.915577926415341*^9, 3.918762745530609*^9, 
   3.9191753056018543`*^9, 3.919176764609343*^9, 3.919178265666806*^9, 
   3.919368397121791*^9, 3.919368495856473*^9, 3.919667362049013*^9, 
   3.9197184732182703`*^9, 3.91972305199151*^9, 3.919773372470168*^9, 
   3.9197756096594467`*^9, 3.9197993187029533`*^9, 3.919839670438426*^9, 
   3.920015863291367*^9, 3.920028102330366*^9, 3.9200565150892143`*^9, 
   3.920318989675288*^9, 3.921230708722644*^9, 3.921586865391917*^9, 
   3.921676889151021*^9, 3.9338418702256203`*^9, 3.934397599367157*^9, 
   3.936365571646847*^9, 3.936368268122717*^9, 3.939195163184579*^9, 
   3.9392517166696672`*^9, 3.941454220050684*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8c388e96-e951-45b0-9ab7-f22fc42d2758"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FUU2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Raise", "[", 
     RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653911504958126*^9, 3.653911511707253*^9}, 
   3.891949554724038*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"d49dc297-0477-4c49-94c4-16706f520bcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["equations",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.64951294015202*^9, 3.649512950042402*^9}, 3.854018816683097*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"331dc713-a0a0-4024-bd52-0ce439ff3fec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", ":=", "2"}], "\n", 
  RowBox[{"(*", "          ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["       ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"\[CapitalLambda]", "*", 
      RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", 
     RowBox[{"k", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.601913544338401*^9, 3.601913558451152*^9}, 
   3.601914099391188*^9, {3.649345107669896*^9, 3.649345109310188*^9}, {
   3.649345418420684*^9, 3.649345420715996*^9}, {3.649345602186324*^9, 
   3.649345603330588*^9}, {3.649512969474125*^9, 3.649512994170368*^9}, {
   3.6677594417678213`*^9, 3.667759445836351*^9}, 3.8846894391826277`*^9, {
   3.9191767194706297`*^9, 3.919176724136376*^9}, {3.919723036430235*^9, 
   3.919723040680533*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"117210dc-6cd7-4c59-88ad-8fa3f73bf531"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"\[Omega]0", "+", 
   FractionBox[
    RowBox[{"2", "*", "\[ScriptL]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "*", "r", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "+", 
          RowBox[{"\[ScriptL]", "^", "2"}]}], ")"}], "*", 
        RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], "-", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "^", "2"}], "*", 
           RowBox[{"\[ScriptL]", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Alpha]", "^", "2"}], "*", 
          RowBox[{"\[ScriptL]", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"\[Alpha]", "^", "2"}], "*", 
      RowBox[{"\[ScriptL]", "^", "2"}], "*", 
      RowBox[{"r", "^", "2"}], "*", 
      RowBox[{
      "\[CapitalDelta]x", "[", "x", "]"}]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "^", "2"}], "*", 
         RowBox[{"\[ScriptL]", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"\[Alpha]", "^", "2"}], "*", 
     RowBox[{"\[ScriptL]", "^", "2"}], "*", 
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", "*", "r", "*", "x"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"\[ScriptL]", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[ScriptL]", "^", "2"}], "*", 
          RowBox[{"\[Alpha]", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "r", "*", "x", "*", "\[Alpha]", "*", 
       RowBox[{"\[ScriptL]", "^", "2"}]}]}], 
     ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "  ", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], " ", 
    SqrtBox[
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], " "}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", "r", " ", "x"}]}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Cf0", "*", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[Alpha]", "^", "2"}], "*", 
          RowBox[{"\[ScriptL]", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"\[Alpha]", "^", "2"}], "*", 
      RowBox[{"\[ScriptL]", "^", "2"}], "*", 
      RowBox[{"r", "^", "2"}], "*", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Alpha]", "*", "r", "*", "x"}]}], ")"}], "^", 
     "4"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "rp"}], "+", "r"}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", 
       RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0", "*", 
    "\[CapitalLambda]", " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "a"}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Alpha]", "2"]}], " ", "\[Kappa]"}], "+", 
            "\[Chi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"rp", " ", "x", " ", "\[Alpha]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"rm", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", 
       RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0", "*", 
    "\[CapitalLambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "a", " ", "\[ScriptL]"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
         RowBox[{"\[ScriptL]", " ", "\[Alpha]", " ", "\[Epsilon]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
      
      RowBox[{"x", " ", "\[ScriptL]", " ", "\[Xi]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Chi]"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}], "-", 
            "\[Chi]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.915176511484894*^9, 3.915176521520802*^9}, {
   3.915180026462462*^9, 3.915180083001286*^9}, {3.9155285914467087`*^9, 
   3.915528617962234*^9}, {3.918762863535448*^9, 3.9187628808627768`*^9}, 
   3.9191766719945993`*^9, 3.919176708213059*^9, {3.919176915414793*^9, 
   3.9191769327756367`*^9}, {3.919178088576021*^9, 3.919178192546998*^9}, 
   3.919775054995811*^9, {3.91977549715795*^9, 3.919775521855331*^9}, {
   3.9197755543034487`*^9, 3.91977556200686*^9}, {3.919775594887438*^9, 
   3.919775597538986*^9}, {3.920448060319357*^9, 3.9204480962037563`*^9}, {
   3.921586902585313*^9, 3.921586908589023*^9}, {3.921587040257986*^9, 
   3.9215870421118507`*^9}, {3.921587147384555*^9, 3.921587150733684*^9}, {
   3.921676874169433*^9, 3.921676924588138*^9}, {3.9363653393198757`*^9, 
   3.936365341088461*^9}, 3.936365517395047*^9, {3.936368214109659*^9, 
   3.936368222409807*^9}, {3.9363682942397833`*^9, 3.936368295611985*^9}, 
   3.9391947931916037`*^9, {3.939213058712988*^9, 3.939213062577511*^9}, {
   3.939251469653797*^9, 3.939251564547909*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d4ec188e-8432-4a70-a781-6d456371e927"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["p", "\[ScriptL]"]}], "+", 
    FractionBox[
     RowBox[{"r", "*", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\[ScriptL]", "^", "2"}], "*", 
         RowBox[{"\[Alpha]", "^", "2"}]}]}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "*", "r"}], "-", 
        RowBox[{"e", "*", "\[ScriptL]"}], "-", 
        RowBox[{"2", "*", "x", "*", "p", "*", 
         RowBox[{"\[ScriptL]", "^", "2"}], "*", "\[Alpha]"}], "+", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"\[ScriptL]", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "*", "r"}], "+", 
           RowBox[{"e", "*", "\[ScriptL]"}]}], ")"}], "*", 
         RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}]}], 
     RowBox[{"\[ScriptL]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{"\[ScriptL]", "^", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"\[ScriptL]", "^", "2"}], "*", 
            RowBox[{"\[Alpha]", "^", "2"}], "*", 
            RowBox[{"x", "^", "2"}]}]}], ")"}]}], "-", 
        RowBox[{"4", "*", "r", "*", "x", "*", "\[Alpha]", "*", 
         RowBox[{"\[ScriptL]", "^", "2"}]}]}], ")"}]}]]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Omega]0"}], "*", 
    RowBox[{"At0", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{"x", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"\[ScriptL]", "^", "2"}], "*", 
        RowBox[{"\[Alpha]", "^", "2"}]}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "-", 
          RowBox[{"\[ScriptL]", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"e", "*", "\[ScriptL]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", "x", "*", "\[Alpha]"}], "-", 
          RowBox[{"2", "*", "r"}], "+", 
          RowBox[{"x", "*", 
           RowBox[{"\[ScriptL]", "^", "2"}], "*", "\[Alpha]"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"\[ScriptL]", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"\[ScriptL]", "^", "2"}], "*", 
          RowBox[{"\[Alpha]", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "r", "*", "x", "*", "\[Alpha]", "*", 
       RowBox[{"\[ScriptL]", "^", "2"}]}]}], ")"}]]}]}]}], "Input",
 CellChangeTimes->{{3.919799287341909*^9, 3.919799303861693*^9}, {
  3.936365534675569*^9, 3.936365560528975*^9}, {3.9363682257965603`*^9, 
  3.936368233436249*^9}, {3.939251603283049*^9, 3.939251646941844*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3b3d0d78-b493-41ac-abdd-8fd9761665c7"],

Cell[BoxData[{
 RowBox[{"q", ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"e", "^", "2"}], "+", 
    RowBox[{"p", "^", "2"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"rp", ":=", 
  RowBox[{"m", "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "-", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["m", "2"], "-", 
     SuperscriptBox["p", "2"], "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"rm", ":=", 
  RowBox[{"m", "-", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "-", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["m", "2"], "-", 
     SuperscriptBox["p", "2"], "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.9191754769673853`*^9, 3.919175490709859*^9}, {
  3.9191775912545567`*^9, 3.919177597661565*^9}, {3.919178231601685*^9, 
  3.919178232211804*^9}, {3.921230775545917*^9, 3.921230818194388*^9}, {
  3.921231778271729*^9, 3.9212317793526506`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e9eee724-7dd1-4199-b3e1-7171d1253f6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["EQuations",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["verified",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["        ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", "2"}], ",", 
          RowBox[{"e", "\[Rule]", "7"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "9"}], ",", 
          RowBox[{"m", "\[Rule]", "32"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "37"}]}], ",", 
          RowBox[{"p", "\[Rule]", "5"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
          RowBox[{"e", "\[Rule]", "5"}], ",", 
          RowBox[{"a", "\[Rule]", "7"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
          RowBox[{"m", "\[Rule]", "23"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "39"}]}], ",", 
          RowBox[{"p", "\[Rule]", "6"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", 
           RowBox[{"-", "2"}]}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "7"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", 
           RowBox[{"-", "5"}]}], ",", 
          RowBox[{"e", "\[Rule]", "3"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
          RowBox[{"m", "\[Rule]", "13"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "31"}]}], ",", 
          RowBox[{"p", "\[Rule]", "8"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", 
           RowBox[{"-", "3"}]}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "5"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.60191460863147*^9, 3.601914610650439*^9}, {3.601914686973167*^9, 
   3.601914721571901*^9}, {3.8540205029391747`*^9, 3.854020508848546*^9}, 
   3.860018254700313*^9, 3.8666582153803167`*^9, {3.884687621340146*^9, 
   3.8846876266948347`*^9}, 3.884809918497622*^9, {3.915176073454094*^9, 
   3.915176101499501*^9}, {3.915177493641817*^9, 3.9151774960505943`*^9}, {
   3.915180116015874*^9, 3.915180120933041*^9}, {3.918762978462288*^9, 
   3.918763005000484*^9}, {3.919175501901824*^9, 3.919175503866835*^9}, {
   3.919176849136406*^9, 3.91917684949627*^9}, {3.919177509332427*^9, 
   3.9191775489529943`*^9}, {3.919177702240041*^9, 3.919177882154945*^9}, {
   3.9191782992412043`*^9, 3.919178315991353*^9}, {3.919368439881701*^9, 
   3.9193684448528137`*^9}, {3.920319068495632*^9, 3.9203191204577923`*^9}, {
   3.920319234696892*^9, 3.920319248080338*^9}, {3.921231572643062*^9, 
   3.921231593859215*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a1ae08c3-5590-4baf-91fa-3610219d1080"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368303646409*^9}, 3.939195204376267*^9, 3.939213072436269*^9, 
   3.93925172641717*^9, 3.941454228595026*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ebf2dd6d-5586-4e24-af08-616114db4548"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368303646409*^9}, 3.939195204376267*^9, 3.939213072436269*^9, 
   3.93925172641717*^9, 3.941454228824273*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"9e85141c-94ac-42e6-8c98-296891d9ee1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368303646409*^9}, 3.939195204376267*^9, 3.939213072436269*^9, 
   3.93925172641717*^9, 3.941454229046356*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e145cdf9-2eac-4b31-bf87-d6021b098dce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{
     RowBox[{"Einstein", " ", "EQuations", " ", 
      RowBox[{"(", 
       RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}], 
     StyleBox[
      RowBox[{" ", 
       StyleBox[" ",
        FontColor->RGBColor[1, 0.5, 0]]}]], ":"}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["         ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", "0"}], ",", 
          RowBox[{"e", "\[Rule]", "7"}], ",", 
          RowBox[{"a", "\[Rule]", "0"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "9"}], ",", 
          RowBox[{"m", "\[Rule]", "32"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "37"}]}], ",", 
          RowBox[{"p", "\[Rule]", "5"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "0"}], ",", 
          RowBox[{"r", "\[Rule]", "29"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "7"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", "12"}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
          RowBox[{"e", "\[Rule]", "5"}], ",", 
          RowBox[{"a", "\[Rule]", "0"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
          RowBox[{"m", "\[Rule]", "23"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "39"}]}], ",", 
          RowBox[{"p", "\[Rule]", "6"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", 
           RowBox[{"-", "2"}]}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", 
           RowBox[{"-", "4"}]}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "31"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"3", "/", "4"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", 
           RowBox[{"-", "12"}]}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", 
           RowBox[{"-", "5"}]}], ",", 
          RowBox[{"e", "\[Rule]", "3"}], ",", 
          RowBox[{"a", "\[Rule]", "0"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
          RowBox[{"m", "\[Rule]", "13"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "31"}]}], ",", 
          RowBox[{"p", "\[Rule]", "8"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", 
           RowBox[{"-", "3"}]}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", 
           RowBox[{"-", "8"}]}], ",", 
          RowBox[{"r", "\[Rule]", "37"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"4", "/", "7"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.601914589674495*^9, 3.601914604954493*^9}, {
   3.601914680605016*^9, 3.601914716942621*^9}, {3.8100725894913673`*^9, 
   3.810072593747546*^9}, {3.884687512561387*^9, 3.884687615924123*^9}, {
   3.915529333894291*^9, 3.915529336723731*^9}, {3.915532919314383*^9, 
   3.91553292146451*^9}, 3.915564575260334*^9, {3.915575954990635*^9, 
   3.915575985380858*^9}, {3.919176828358581*^9, 3.919176836070964*^9}, {
   3.9191768936637707`*^9, 3.919176893811513*^9}, 3.919177533708817*^9, {
   3.919177617051434*^9, 3.919177636619567*^9}, {3.91917769037237*^9, 
   3.919177691461005*^9}, {3.919177722646991*^9, 3.91917772601917*^9}, {
   3.9191778941248217`*^9, 3.919177924575953*^9}, {3.919178322943041*^9, 
   3.9191783362991343`*^9}, {3.919368498007978*^9, 3.9193685026599197`*^9}, {
   3.9197757145057507`*^9, 3.919775806625823*^9}, {3.920319269931347*^9, 
   3.920319307317945*^9}, {3.920319340766715*^9, 3.9203193569166527`*^9}, {
   3.920320163135689*^9, 3.920320163932199*^9}, {3.920347816430944*^9, 
   3.9203478650165863`*^9}, {3.920366211918478*^9, 3.920366290573586*^9}, {
   3.939251745050041*^9, 3.93925174954657*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f4721baf-8915-4811-97d1-cbcd3f3f1a89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.9363656115954237`*^9, 3.939195214668378*^9, 
   3.939213076816936*^9, {3.9392517298915043`*^9, 3.939251751588965*^9}, 
   3.941454232048626*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"22b17c37-f6f7-4c55-b835-6317226759ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.9363656115954237`*^9, 3.939195214668378*^9, 
   3.939213076816936*^9, {3.9392517298915043`*^9, 3.939251751588965*^9}, 
   3.941454233713415*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ff876ac5-2527-4a7e-8aec-384a68e8852a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.9363656115954237`*^9, 3.939195214668378*^9, 
   3.939213076816936*^9, {3.9392517298915043`*^9, 3.939251751588965*^9}, 
   3.94145423522655*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"efd87818-aa32-4554-9202-46a35bc7d0e2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Type-D Accelerating Kerr-Newman-NUT-(A)dS ... further \
generalisation ",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.9187920729266453`*^9, 3.918792081917727*^9}, {
  3.918792158503399*^9, 3.918792161602208*^9}, {3.918892981909793*^9, 
  3.9188929847999496`*^9}, {3.9191752824010878`*^9, 3.919175295000847*^9}, {
  3.919178256248518*^9, 3.919178260536806*^9}, {3.9193683845045547`*^9, 
  3.9193683883806973`*^9}, {3.9197991289764853`*^9, 3.919799139048435*^9}, {
  3.92031895781404*^9, 3.920318972218423*^9}, {3.921503726818145*^9, 
  3.9215037361933413`*^9}, {3.9215872051727133`*^9, 3.92158723310341*^9}, {
  3.9363657776679087`*^9, 3.936365777928855*^9}, {3.941455470492882*^9, 
  3.9414554706653843`*^9}},ExpressionUUID->"31ec0490-c14d-45af-8d4f-\
d7d00199ee10"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.9050235019868813`*^9, 3.905023568787406*^9}, {
   3.905070147190782*^9, 3.905070165411586*^9}, {3.9051931457121763`*^9, 
   3.905193151529517*^9}, {3.905232103185492*^9, 3.905232149363694*^9}, {
   3.90523249386255*^9, 3.905232538820073*^9}, {3.905237116749968*^9, 
   3.9052371200771103`*^9}, {3.909436643675981*^9, 3.909436651741577*^9}, {
   3.9134025856576138`*^9, 3.913402601929138*^9}, {3.9136660702110653`*^9, 
   3.913666080644503*^9}, {3.918893010650742*^9, 3.9188930384566183`*^9}, {
   3.921586860247676*^9, 3.921586860635421*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e92aa006-0abf-4b31-808e-52e442883c77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", ">", "0"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.905023215341261*^9, 
   3.9050232328827753`*^9}, {3.905024995135989*^9, 3.905024996715727*^9}, {
   3.909437371666195*^9, 3.909437392401198*^9}, {3.913401431341483*^9, 
   3.913401460336693*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bf8ced9f-2225-4775-8a45-74ffe552d658"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] $CellContext`\
\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[Rho][$CellContext`r, $CellContext`x]^2 - $CellContext`f[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega][$CellContext`r, $CellContext`x]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266249208*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9c2fc98f-e108-4458-99f2-3671fe136a2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266252563*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1772b9d9-709c-4695-aaac-83d004db1838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266254716*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1cee5ea8-64c9-4411-9d7b-bb2d9d1d144c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0030909999999977344`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0030909999999977344`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.9363682662562*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"be22e315-3532-44b9-b73b-45de79132d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.014022999999994568`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.014022999999994568`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.9363682662573547`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"47e45349-beb8-4158-8c7e-04f2df9bab0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.1009949999999975`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.1009949999999975, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266342636*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"345d4a8d-8ecd-475e-b256-515cba1f3c86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.20254400000000317`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.20254400000000317`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266544835*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"064b8d20-99e6-48fc-9e09-ce99a1196b94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.04543699999999262`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.04543699999999262, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266590366*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bc7790a5-18a0-4339-9ece-b3d7db448f95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.20519600000000082`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.20519600000000082`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266795533*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5092124b-676d-4103-8074-62d5c8d2d085"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.05677700000001096`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.05677700000001096, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266852504*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e9054804-fcca-4943-a717-0394e3158d2a"],

Cell[BoxData["\<\"All tasks completed in 0.633883 seconds\"\>"], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915098975981596*^9, 3.915144442052437*^9, 3.915176356160048*^9, 
  3.915528575112789*^9, 3.915528702811528*^9, 3.915532892092272*^9, 
  3.915558684113208*^9, 3.915575498831568*^9, 3.9155757057603807`*^9, 
  3.915577922880231*^9, 3.9187627426229763`*^9, 3.919175302388385*^9, 
  3.919176760229578*^9, 3.919178263230689*^9, 3.919368394184094*^9, 
  3.919368493208747*^9, 3.9196673570236998`*^9, 3.919718472115937*^9, 
  3.919723049550538*^9, 3.919773370694018*^9, 3.9197756063710814`*^9, 
  3.919799315461617*^9, 3.919839668095504*^9, 3.920015861389358*^9, 
  3.92002809495855*^9, 3.920056514002933*^9, 3.920318987394981*^9, 
  3.921230706648596*^9, 3.921586863191437*^9, 3.921676886505013*^9, 
  3.933841867583254*^9, 3.934397595663117*^9, 3.936365569373535*^9, 
  3.936368266854261*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7c91bc23-1191-4886-81e5-c33e6d562fee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.63405`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819834797120737*^9, 3.829164127995426*^9, 3.829170217073613*^9, {
   3.8299856168130417`*^9, 3.829985623690275*^9}, 3.829987987409564*^9, 
   3.904676366047874*^9, 3.9046768350120173`*^9, 3.905022758405249*^9, 
   3.905023242629191*^9, 3.905025015613585*^9, 3.905026773159396*^9, 
   3.905070119419526*^9, 3.905070281127281*^9, 3.905077757655367*^9, 
   3.905077817452549*^9, 3.905078053350486*^9, 3.905106229442894*^9, 
   3.905106282789418*^9, 3.905106461405479*^9, 3.905112574244689*^9, 
   3.905113393748333*^9, {3.9051906406039457`*^9, 3.9051906467795877`*^9}, 
   3.905232255385034*^9, 3.9052371282822638`*^9, 3.905246874473756*^9, 
   3.905247031465733*^9, 3.9054078725652523`*^9, {3.909437366314864*^9, 
   3.909437393619001*^9}, 3.909692144392721*^9, 3.9098167449662237`*^9, 
   3.909823174731454*^9, 3.910042925528657*^9, 3.912175977425963*^9, {
   3.913401446689184*^9, 3.9134014690780077`*^9}, 3.9134021459652157`*^9, 
   3.913666421797347*^9, 3.913666612250992*^9, 3.913666651965497*^9, 
   3.913666692472769*^9, {3.913825337095099*^9, 3.913825365220759*^9}, 
   3.9149671229971313`*^9, 3.915098976772235*^9, 3.915144442939561*^9, 
   3.915176356936921*^9, 3.915528575989949*^9, 3.915528703194871*^9, 
   3.915532892387061*^9, 3.915558684911119*^9, 3.915575499649024*^9, 
   3.9155757066733303`*^9, 3.9155779237456083`*^9, 3.918762743572918*^9, 
   3.9191753033164988`*^9, 3.919176761089905*^9, 3.919178264012515*^9, 
   3.919368395274745*^9, 3.919368494378727*^9, 3.919667357768901*^9, 
   3.91971847292531*^9, 3.919723050429707*^9, 3.9197733715432167`*^9, 
   3.919775607238019*^9, 3.919799316284725*^9, 3.919839668753168*^9, 
   3.920015862297711*^9, 3.920028095665945*^9, 3.920056514856254*^9, 
   3.9203189881414413`*^9, 3.921230707511709*^9, 3.921586863954051*^9, 
   3.921676886813345*^9, 3.933841868416852*^9, 3.934397596392171*^9, 
   3.9363655700789957`*^9, 3.936368266855434*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"be8bfb80-9541-4b54-9ebd-ef71f2d3699a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ati", "=", 
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], " "}], "\n", 
 RowBox[{"Ay", "=", "0"}], "\n", 
 RowBox[{"Ax", "=", "0"}], "\n", 
 RowBox[{"Af", "=", " ", 
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r", ",", "x"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.601911378222883*^9, 3.601911465250985*^9}, 
   3.601911712904818*^9, {3.601911873884737*^9, 3.601911877028327*^9}, {
   3.601911982752235*^9, 3.601912005880021*^9}, {3.601912689205888*^9, 
   3.601912733179757*^9}, {3.601912880819814*^9, 3.601912885980059*^9}, {
   3.602355640416213*^9, 3.602355652662075*^9}, {3.649825015588055*^9, 
   3.649825023302816*^9}, {3.87719869635385*^9, 3.877198698329468*^9}, {
   3.915176015552927*^9, 3.915176017795088*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8f61a9bc-7a32-4147-bba5-020263393ce3"],

Cell[BoxData[
 RowBox[{"At0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266979568*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a82ff3d2-c604-41f4-b42e-9a9982a9ee9e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266980892*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a0411e53-903c-4479-b707-2771e4d66044"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.936368266982202*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"37940f1e-0e26-4868-9c2e-70f1b58f58ea"],

Cell[BoxData[
 RowBox[{"A\[Phi]0", "[", 
  RowBox[{"r", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.601913060626631*^9, 3.601913999242522*^9, 3.601914133211587*^9, 
   3.601914659714072*^9, 3.601922035813112*^9, 3.601922436361868*^9, 
   3.601923567621002*^9, 3.601978515570317*^9, 3.601980324873393*^9, 
   3.601980910092813*^9, 3.601999320187304*^9, 3.601999428483898*^9, 
   3.602355686052901*^9, 3.602355827233716*^9, 3.602356209866793*^9, 
   3.603822752173306*^9, 3.609072949974727*^9, {3.649345004207626*^9, 
   3.64934502694651*^9}, 3.6493461202721*^9, 3.649354712332304*^9, 
   3.649355010617404*^9, 3.649355764847216*^9, 3.649356004760597*^9, 
   3.649433560858741*^9, 3.649433768287042*^9, 3.649434655940115*^9, 
   3.64943477515655*^9, 3.649443472012399*^9, 3.649500852038907*^9, 
   3.649503149161697*^9, 3.649512932358907*^9, 3.649513339501533*^9, 
   3.649513470006859*^9, 3.649513561147435*^9, 3.649699776630512*^9, 
   3.649764858673244*^9, 3.649821412411097*^9, 3.649822144258114*^9, 
   3.64982502412805*^9, 3.649825457924315*^9, 3.649825601020301*^9, 
   3.649825743654244*^9, 3.649827010878547*^9, 3.649828085190278*^9, 
   3.649828410984596*^9, 3.649828693126188*^9, 3.64982894933077*^9, 
   3.649829055667181*^9, 3.649829424211326*^9, 3.649873956219948*^9, 
   3.649875334923763*^9, 3.649993513884556*^9, 3.650047164722633*^9, 
   3.650047510241088*^9, 3.65004781686488*^9, {3.650047850571889*^9, 
   3.650037289468005*^9}, 3.650038101175681*^9, 3.650038832805664*^9, 
   3.650039041168249*^9, 3.650039180187764*^9, 3.650039339262958*^9, 
   3.650039520279045*^9, 3.650039699243323*^9, 3.650040324261172*^9, 
   3.650040579292751*^9, 3.650040615397074*^9, 3.650040740349436*^9, 
   3.650040773955297*^9, 3.650105395278029*^9, 3.650134786319637*^9, 
   3.650135445147069*^9, 3.650190581984759*^9, 3.650221051590674*^9, 
   3.652105426016987*^9, 3.652382278654114*^9, 3.652435424036365*^9, 
   3.653040995966158*^9, 3.653136816329274*^9, 3.653248614824145*^9, 
   3.653249417905984*^9, 3.65391091859203*^9, 3.667043034124752*^9, 
   3.667043078207234*^9, 3.667045165388731*^9, 3.6670537829178762`*^9, 
   3.667139561752778*^9, 3.667744439595962*^9, 3.667749331504538*^9, 
   3.667761968438471*^9, 3.66825098013034*^9, 3.668271237464427*^9, 
   3.668273240440316*^9, 3.670417749127332*^9, 3.670701669444881*^9, 
   3.670750431874382*^9, 3.670863742345461*^9, 3.6708659642987623`*^9, 
   3.671531048252102*^9, 3.671542997221677*^9, 3.671584239627461*^9, 
   3.671796619407778*^9, 3.671800626149319*^9, {3.67180409940344*^9, 
   3.671804118972142*^9}, 3.671805639517821*^9, 3.671807902427375*^9, 
   3.6724793282285748`*^9, 3.673122580060219*^9, {3.6731231392119093`*^9, 
   3.67311460297122*^9}, 3.673182638265993*^9, 3.673183655666299*^9, 
   3.686494305229383*^9, 3.686579202904921*^9, 3.686579987006621*^9, 
   3.686585352275784*^9, 3.686645496944539*^9, 3.686670335946968*^9, 
   3.686913934124656*^9, 3.6870887310795097`*^9, 3.687201923047393*^9, 
   3.687202805550357*^9, 3.6875393588504677`*^9, 3.6877044176361313`*^9, 
   3.6877050480932217`*^9, 3.687712606213312*^9, 3.6878094510197153`*^9, 
   3.688326303477111*^9, 3.804971054108774*^9, 3.810048679607829*^9, 
   3.810065196321609*^9, 3.810071364648921*^9, 3.8100714881559772`*^9, 
   3.810071634479311*^9, 3.81007253508856*^9, 3.810160405679016*^9, 
   3.810304907784321*^9, 3.810328447936569*^9, 3.810334386312299*^9, 
   3.810363340065846*^9, 3.810364705867565*^9, 3.8103651763749123`*^9, 
   3.8103793003199167`*^9, 3.8103875431729927`*^9, 3.810451347747539*^9, 
   3.8117773745645943`*^9, 3.811778607050192*^9, 3.8117788600008907`*^9, 
   3.811778960928337*^9, 3.854020488300172*^9, 3.8540209919559402`*^9, 
   3.854025487282173*^9, 3.8549193731218433`*^9, 3.854952221520192*^9, 
   3.8578565743584557`*^9, 3.859576881586849*^9, 3.8598459786240463`*^9, 
   3.8599925314848833`*^9, 3.860018249505783*^9, 3.866658205959324*^9, 
   3.866661376871862*^9, 3.8669648150750093`*^9, 3.875824639126889*^9, 
   3.875882176354738*^9, 3.875882369214764*^9, 3.875886297885583*^9, 
   3.876052277841214*^9, 3.8766149709838457`*^9, 3.8766150992081833`*^9, 
   3.876781755731537*^9, 3.876781817413744*^9, 3.87704544048426*^9, 
   3.877051537256081*^9, 3.877197923949301*^9, 3.877198513308942*^9, 
   3.8771987052132053`*^9, 3.877445674986052*^9, 3.8774502838044662`*^9, 
   3.881107331134551*^9, 3.881167325811015*^9, 3.881195909611562*^9, 
   3.881203773871475*^9, 3.8812042864438343`*^9, 3.881238212389433*^9, 
   3.8812390734549427`*^9, 3.881459992462199*^9, 3.881461679708028*^9, 
   3.883333625684422*^9, 3.883676188587494*^9, 3.8846854669342117`*^9, 
   3.884685624003922*^9, 3.884688511306342*^9, 3.88468904833659*^9, 
   3.884689507449583*^9, 3.884690699106964*^9, 3.884751831357197*^9, 
   3.88478528146693*^9, 3.888734192590886*^9, 3.888839851431736*^9, 
   3.888840190046174*^9, 3.889090252783408*^9, 3.889121137836093*^9, 
   3.891949553983369*^9, 3.892296071146789*^9, 3.915176357955159*^9, 
   3.915528576630517*^9, 3.915528703950914*^9, 3.915532893306731*^9, 
   3.915558685403864*^9, 3.915575500363267*^9, 3.9155757068797693`*^9, 
   3.9155779240677567`*^9, 3.918762743889141*^9, 3.919175303923217*^9, 
   3.919176763383353*^9, 3.919178264311306*^9, 3.919368395466695*^9, 
   3.919368494710833*^9, 3.9196673579034033`*^9, 3.919718472995721*^9, 
   3.91972305074969*^9, 3.919773371777729*^9, 3.919775607751375*^9, 
   3.9197993171401653`*^9, 3.919839669130536*^9, 3.920015862521867*^9, 
   3.920028100712741*^9, 3.920056514994939*^9, 3.9203189883981447`*^9, 
   3.921230707867125*^9, 3.9215868643250847`*^9, 3.921676887332285*^9, 
   3.933841868860095*^9, 3.934397597221813*^9, 3.936365570313875*^9, 
   3.9363682669834557`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"cec30817-5935-427f-9068-e03c07adcf32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ad", "=", 
  RowBox[{"{", 
   RowBox[{"Ati", ",", "Ay", ",", "Ax", ",", "Af"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.649513348590643*^9, 3.649513350176069*^9}, {
   3.649513445248876*^9, 3.649513451345716*^9}, {3.6495135461214*^9, 
   3.649513553141794*^9}, 3.653248501250495*^9, 3.653248618277297*^9, {
   3.653249420599525*^9, 3.653249421145357*^9}, {3.811778924188979*^9, 
   3.811778949870574*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bcd8ca9e-9ba2-4484-9697-ee1850d08b98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r", ",", "x"}], "]"}], ",", "0", ",", "0", ",", 
   RowBox[{"A\[Phi]0", "[", 
    RowBox[{"r", ",", "x"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913064765058*^9, 3.601913999373384*^9, 3.60191413335306*^9, 
   3.601914659860345*^9, 3.601922036059735*^9, 3.601922436463381*^9, 
   3.60192356772238*^9, 3.60197851696623*^9, 3.601980327486478*^9, 
   3.601980910235075*^9, 3.60199942856916*^9, 3.602355686153146*^9, 
   3.602355827406084*^9, 3.602356210019768*^9, 3.603822752257467*^9, 
   3.609072950072656*^9, {3.649345017039898*^9, 3.649345030021139*^9}, 
   3.649346121572779*^9, 3.649354712453033*^9, 3.649355011775957*^9, 
   3.649355588540307*^9, 3.649355765134576*^9, 3.649356005050041*^9, 
   3.649433562622029*^9, 3.649433769595703*^9, 3.649434673018023*^9, 
   3.649434775342808*^9, 3.649443472664674*^9, 3.64950085382591*^9, 
   3.649503149814621*^9, 3.649512932639686*^9, 3.649513350975138*^9, 
   3.649513470180866*^9, {3.649513554297437*^9, 3.649513561363473*^9}, 
   3.649699777918836*^9, 3.649764858782709*^9, 3.649821412620308*^9, 
   3.649822144550577*^9, 3.649825027090273*^9, {3.649825458271916*^9, 
   3.64982545855957*^9}, 3.649825601337267*^9, 3.649825743988206*^9, 
   3.649827011122308*^9, 3.649828085626903*^9, 3.649828411232566*^9, 
   3.649828693403526*^9, 3.649828949989038*^9, 3.649829056024401*^9, 
   3.649829424489417*^9, 3.649873958324444*^9, 3.649875335130814*^9, 
   3.649993515380677*^9, 3.650047166774083*^9, 3.650047510356833*^9, 
   3.650047816975249*^9, {3.650047851675446*^9, 3.650037290719388*^9}, 
   3.650038102297936*^9, 3.65003883806202*^9, 3.650039041396442*^9, 
   3.650039181313395*^9, 3.650039341171375*^9, 3.650039522609787*^9, 
   3.650039701371196*^9, 3.650040326350702*^9, 3.650040581683074*^9, 
   3.650040617085222*^9, 3.650040742595674*^9, 3.650040774360882*^9, 
   3.650105395526609*^9, 3.650134787950483*^9, 3.650135446384523*^9, 
   3.650190583223769*^9, 3.650221051830549*^9, 3.652105426139277*^9, 
   3.652382280378218*^9, 3.652435424224231*^9, 3.653040996284263*^9, 
   3.653136817698739*^9, 3.653248619634348*^9, 3.653249421561002*^9, 
   3.653910918693449*^9, 3.6670430351647663`*^9, 3.667043079511592*^9, 
   3.6670451664365587`*^9, 3.667053784552676*^9, 3.6671395628567867`*^9, 
   3.667744440852622*^9, 3.667749331589513*^9, 3.667761970478695*^9, 
   3.668250981759636*^9, 3.6682712378363333`*^9, 3.668273240537175*^9, 
   3.670417749280254*^9, 3.67070166965184*^9, 3.670750433880127*^9, 
   3.6708637435721817`*^9, 3.670865964566874*^9, 3.671531048474321*^9, 
   3.671542997407151*^9, 3.671584365866588*^9, 3.671796619775017*^9, 
   3.671800627561583*^9, 3.671804120276515*^9, 3.671805639698432*^9, 
   3.671807903773519*^9, 3.672479329763068*^9, 3.673122581432468*^9, {
   3.673123140752336*^9, 3.67311460465768*^9}, 3.673182639737472*^9, 
   3.673183657736165*^9, 3.686494305489072*^9, 3.6865792046042128`*^9, 
   3.686579988249043*^9, {3.686585337359467*^9, 3.686585352713763*^9}, 
   3.686645499036448*^9, 3.686670336573475*^9, 3.686913935887146*^9, 
   3.687088731424757*^9, 3.68720192373258*^9, 3.687202805883428*^9, 
   3.6875393593933477`*^9, 3.687704418313025*^9, 3.6877050487072783`*^9, 
   3.687712606814013*^9, 3.6878094513784933`*^9, 3.688326312451825*^9, 
   3.8049710553437777`*^9, 3.810048680405607*^9, 3.810065197647382*^9, 
   3.810071365407494*^9, 3.8100714894349422`*^9, 3.810071635423202*^9, 
   3.8100725359660387`*^9, 3.810160407246443*^9, 3.810304908677905*^9, 
   3.810328448053687*^9, 3.810334388411632*^9, 3.8103633411688957`*^9, 
   3.8103647069142103`*^9, 3.8103651772461987`*^9, 3.8103793008335333`*^9, 
   3.8103875441579227`*^9, 3.810451348722567*^9, 3.811777374698263*^9, 
   3.811778607095245*^9, 3.811778860056561*^9, 3.811778960957159*^9, 
   3.8540204883608503`*^9, 3.854020992837552*^9, 3.8540254879570227`*^9, 
   3.854919374519699*^9, 3.854952222677909*^9, 3.8578565744774103`*^9, 
   3.8595768835315847`*^9, 3.85984597874123*^9, 3.859992532197846*^9, 
   3.860018249824943*^9, 3.866658206266987*^9, 3.866661377089127*^9, 
   3.866964815209342*^9, 3.8758246397017*^9, 3.875882369858102*^9, 
   3.8758862978992147`*^9, 3.8760522779553022`*^9, 3.876614973347636*^9, 
   3.8766150992743483`*^9, 3.8767817558011827`*^9, 3.876781817457787*^9, 
   3.877045440603314*^9, 3.877051538607276*^9, 3.877197925089492*^9, 
   3.877198514349681*^9, 3.8771987052843637`*^9, 3.877445675708663*^9, 
   3.877450285066491*^9, 3.8811073311927423`*^9, 3.881167325855942*^9, 
   3.881195909702354*^9, 3.881203773983626*^9, 3.881204286564139*^9, 
   3.881238212473201*^9, 3.881239073577114*^9, 3.8814599925863237`*^9, 
   3.881461679830015*^9, 3.8833336259054327`*^9, 3.88367618967945*^9, 
   3.884685468469788*^9, 3.884685625580147*^9, 3.884688511382256*^9, 
   3.884689048412928*^9, 3.88468950753288*^9, 3.884690699207003*^9, 
   3.884751831425271*^9, 3.88478528152417*^9, 3.888734192681069*^9, 
   3.888839851762609*^9, 3.8888401902327013`*^9, 3.889090252842443*^9, 
   3.88912113788717*^9, 3.891949554060658*^9, 3.892296071187563*^9, 
   3.915176359160386*^9, 3.915528579366968*^9, 3.915528704722618*^9, 
   3.915532894052382*^9, 3.915558686524796*^9, 3.915575501504531*^9, 
   3.915575707409484*^9, 3.915577925255281*^9, 3.918762744658717*^9, 
   3.919175304859099*^9, 3.919176763964871*^9, 3.919178264862598*^9, 
   3.9193683962907047`*^9, 3.9193684948283978`*^9, 3.919667360865733*^9, 
   3.9197184730726957`*^9, 3.919723051276947*^9, 3.9197733720368834`*^9, 
   3.919775608930032*^9, 3.919799317990718*^9, 3.919839669783153*^9, 
   3.920015862840714*^9, 3.920028101645486*^9, 3.9200565150482492`*^9, 
   3.9203189889846497`*^9, 3.9212307081731663`*^9, 3.921586864829076*^9, 
   3.921676888384198*^9, 3.933841869598743*^9, 3.9343975982309837`*^9, 
   3.936365570938827*^9, 3.936368267568713*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"cb5e5434-94e8-484b-81e6-85106741771a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}], "  ", "*)"}], "\n", 
  RowBox[{"Fdd2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"covD", "[", "Ad", "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.60191413581966*^9, 3.601914138069633*^9}, {
   3.601922376892992*^9, 3.601922383116346*^9}, {3.601922413853777*^9, 
   3.60192241489801*^9}, 3.650039525692951*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e24b3d4d-e8ba-49ca-b3a5-9fc02d719ccc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["At0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["At0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["A\[Phi]0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["A\[Phi]0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.601913070165479*^9, 3.601913999548526*^9, 3.601914147449097*^9, 
   3.601914660006537*^9, 3.601922036266012*^9, 3.601922436606261*^9, 
   3.601923567876249*^9, 3.601978520066198*^9, 3.601980336755493*^9, 
   3.60198091187907*^9, 3.601999428694089*^9, 3.602355686221478*^9, 
   3.602355827582393*^9, 3.602356210112694*^9, 3.60382275678239*^9, 
   3.609072950160584*^9, 3.649345034944927*^9, 3.649346130047591*^9, 
   3.649354712910578*^9, 3.649355013591081*^9, 3.649355589171902*^9, 
   3.64935576576667*^9, 3.649356007392101*^9, 3.649433564168*^9, 
   3.649433770888465*^9, 3.649434677588706*^9, 3.649434777511884*^9, 
   3.649443474005445*^9, 3.649500855904311*^9, 3.649503150984608*^9, 
   3.649512934068536*^9, 3.649513353516782*^9, 3.649513479856347*^9, 
   3.649513562938758*^9, 3.649699779428972*^9, 3.649764859954836*^9, 
   3.649821413161923*^9, 3.649822145029379*^9, 3.64982502902675*^9, 
   3.649825458942665*^9, 3.649825601911198*^9, 3.649825744566524*^9, 
   3.649827011722237*^9, 3.649828086246327*^9, 3.64982841185056*^9, 
   3.649828694051988*^9, 3.649828951532919*^9, 3.649829056531446*^9, 
   3.649829425255541*^9, 3.649873960375737*^9, 3.649875335455661*^9, 
   3.649993517585762*^9, 3.650047168069015*^9, 3.650047511939831*^9, 
   3.650047817363998*^9, {3.650047853265662*^9, 3.650037293333962*^9}, 
   3.650038103874586*^9, 3.650038841700346*^9, 3.650039041742864*^9, 
   3.650039182993913*^9, 3.650039342083555*^9, 3.650039526932053*^9, 
   3.650039702965263*^9, 3.650040328472038*^9, 3.65004058377633*^9, 
   3.650040622855114*^9, 3.650040744128558*^9, 3.650040775818524*^9, 
   3.650105395852797*^9, 3.650134788948389*^9, 3.650135448666649*^9, 
   3.650190584572122*^9, 3.650221052394138*^9, 3.652105426503161*^9, 
   3.652382282309423*^9, 3.652435424763117*^9, 3.653040997027259*^9, 
   3.653136819202106*^9, 3.653248621524449*^9, 3.653249422885586*^9, 
   3.653910922636057*^9, 3.667043036528755*^9, 3.667043081514958*^9, 
   3.667045167529628*^9, 3.667053787856731*^9, 3.6671395637580233`*^9, 
   3.6677444429740963`*^9, 3.667749331823474*^9, 3.6677619732603083`*^9, 
   3.6682509835835648`*^9, 3.668271238597734*^9, 3.6682732408022833`*^9, 
   3.670417751160642*^9, 3.670701670948451*^9, 3.670750437388742*^9, 
   3.670863744942738*^9, 3.670865965102721*^9, 3.671531048937969*^9, 
   3.671542997809205*^9, 3.671584369790738*^9, 3.671796620185014*^9, 
   3.671800628044343*^9, 3.671804121326347*^9, 3.671805641977492*^9, 
   3.671807904667159*^9, 3.672479330122271*^9, 3.673122583069521*^9, {
   3.673123142334449*^9, 3.67311460584346*^9}, 3.673182640103531*^9, 
   3.6731836597184753`*^9, 3.6864943060140667`*^9, 3.686579206139607*^9, 
   3.686579990971436*^9, 3.686585353118948*^9, 3.686645501036401*^9, 
   3.686670337764489*^9, 3.68691393718715*^9, 3.6870887328138447`*^9, 
   3.687201925088853*^9, 3.6872028062459917`*^9, 3.687539359918518*^9, 
   3.687704419534588*^9, 3.6877050494892607`*^9, 3.687712607915702*^9, 
   3.687809451768525*^9, 3.68832631399996*^9, 3.804971056801688*^9, 
   3.810048681383733*^9, 3.810065198672729*^9, 3.810071366336437*^9, 
   3.8100714902683973`*^9, 3.810071637070169*^9, 3.810072539896001*^9, 
   3.810160408333495*^9, 3.8103049104262247`*^9, 3.8103284487910023`*^9, 
   3.8103343897235937`*^9, 3.8103633428135757`*^9, 3.810364707891389*^9, 
   3.8103651781377983`*^9, 3.810379301498657*^9, 3.810387545637391*^9, 
   3.810451349583851*^9, 3.811777374904834*^9, 3.811778607292274*^9, 
   3.811778860177744*^9, 3.811778961084845*^9, 3.8540204885164537`*^9, 
   3.854020993696505*^9, 3.8540254887620497`*^9, 3.854919376170121*^9, 
   3.8549522237341623`*^9, 3.857856574978684*^9, 3.8595768875437727`*^9, 
   3.859845979664665*^9, 3.8599925329414463`*^9, 3.8600182506501427`*^9, 
   3.866658207191248*^9, 3.8666613774370327`*^9, 3.866964815416687*^9, 
   3.875824640473145*^9, 3.875882370655781*^9, 3.875886298052445*^9, 
   3.876052278168458*^9, 3.876614974458805*^9, 3.876615099429541*^9, 
   3.8767817564126997`*^9, 3.8767818175633907`*^9, 3.8770454412783127`*^9, 
   3.877051539288597*^9, 3.8771979257571507`*^9, 3.877198515036268*^9, 
   3.877198705525114*^9, 3.8774456763746433`*^9, 3.877450285752906*^9, 
   3.881107331314068*^9, 3.8811673259862947`*^9, 3.88119590979224*^9, 
   3.88120377415073*^9, 3.88120428671459*^9, 3.881238212562262*^9, 
   3.8812390737586412`*^9, 3.8814599929374943`*^9, 3.881461679994791*^9, 
   3.88333362610528*^9, 3.88367619161476*^9, 3.884685470123683*^9, 
   3.884685626707312*^9, 3.884688511665557*^9, 3.884689048698024*^9, 
   3.884689428061883*^9, 3.8846895078304157`*^9, 3.884690699498789*^9, 
   3.884751831671906*^9, 3.884785281759712*^9, 3.888734192964747*^9, 
   3.8888398522158318`*^9, 3.8888401905269747`*^9, 3.88909025309857*^9, 
   3.889121138091406*^9, 3.8919495543528357`*^9, 3.892296071432508*^9, 
   3.915176360283379*^9, 3.915528580105927*^9, 3.915528705442663*^9, 
   3.915532894769771*^9, 3.915558687422205*^9, 3.915575502910919*^9, 
   3.915575708341372*^9, 3.915577926415341*^9, 3.918762745530609*^9, 
   3.9191753056018543`*^9, 3.919176764609343*^9, 3.919178265666806*^9, 
   3.919368397121791*^9, 3.919368495856473*^9, 3.919667362049013*^9, 
   3.9197184732182703`*^9, 3.91972305199151*^9, 3.919773372470168*^9, 
   3.9197756096594467`*^9, 3.9197993187029533`*^9, 3.919839670438426*^9, 
   3.920015863291367*^9, 3.920028102330366*^9, 3.9200565150892143`*^9, 
   3.920318989675288*^9, 3.921230708722644*^9, 3.921586865391917*^9, 
   3.921676889151021*^9, 3.9338418702256203`*^9, 3.934397599367157*^9, 
   3.936365571646847*^9, 3.936368268122717*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"84061bce-e617-47f3-83c9-0ee69bdf6dd1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FUU2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Raise", "[", 
     RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.653911504958126*^9, 3.653911511707253*^9}, 
   3.891949554724038*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"80c6c7ee-26fd-4b9a-a0ab-7f659bcd9a83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["equations",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], "]"}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.64951294015202*^9, 3.649512950042402*^9}, 3.854018816683097*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"b393fc89-5657-4fab-9ccd-ff88f702d340"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", ":=", "2"}], "\n", 
  RowBox[{"(*", "          ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["       ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"emUd", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EUd", "+", 
     RowBox[{"\[CapitalLambda]", "*", 
      RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", 
     RowBox[{"k", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"multiDot", "[", 
         RowBox[{
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
          RowBox[{"Raise", "[", 
           RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.601913544338401*^9, 3.601913558451152*^9}, 
   3.601914099391188*^9, {3.649345107669896*^9, 3.649345109310188*^9}, {
   3.649345418420684*^9, 3.649345420715996*^9}, {3.649345602186324*^9, 
   3.649345603330588*^9}, {3.649512969474125*^9, 3.649512994170368*^9}, {
   3.6677594417678213`*^9, 3.667759445836351*^9}, 3.8846894391826277`*^9, {
   3.9191767194706297`*^9, 3.919176724136376*^9}, {3.919723036430235*^9, 
   3.919723040680533*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b3d77960-ae2f-4f3d-a172-59238268ec16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"\[Omega]0", "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "x", " ", "\[ScriptL]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", 
         RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{
      "\[CapitalDelta]x", "[", "x", "]"}]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
    RowBox[{
     RowBox[{"Rr", "[", 
      RowBox[{"r", ",", "x"}], "]"}], "/", 
     "\[ScriptL]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "  ", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], " ", 
    SqrtBox[
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], " "}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", "r", " ", "x"}]}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Cf0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"r", " ", "x", " ", "\[Alpha]"}]}], ")"}], 
    "4"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rr", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"\[ScriptL]", "*", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", "x"}], "+", "\[ScriptL]"}], ")"}], "2"], 
     "+", 
     RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "x", " ", "\[ScriptL]"}]}], ")"}], " ", 
      "\[Alpha]"}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", 
            RowBox[{"x", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]rr", "[", "r", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "rp"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", 
       RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0", "*", 
    "\[CapitalLambda]", " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "a"}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Kappa]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Alpha]", "2"]}], " ", "\[Kappa]"}], "+", 
            "\[Chi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]xx", "[", "x", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"rp", " ", "x", " ", "\[Alpha]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"rm", " ", "x", " ", "\[Alpha]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", 
       RowBox[{"\[Alpha]", "^", "2"}]}]}], ")"}], " ", "Cf0", "*", 
    "\[CapitalLambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "a", " ", "\[ScriptL]"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
         RowBox[{"\[ScriptL]", " ", "\[Alpha]", " ", "\[Epsilon]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
      
      RowBox[{"x", " ", "\[ScriptL]", " ", "\[Xi]"}], "+", 
      RowBox[{
       SuperscriptBox["\[ScriptL]", "2"], " ", "\[Chi]"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]"}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}], "-", 
            "\[Chi]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "-", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.915176511484894*^9, 3.915176521520802*^9}, {
   3.915180026462462*^9, 3.915180083001286*^9}, {3.9155285914467087`*^9, 
   3.915528617962234*^9}, {3.918762863535448*^9, 3.9187628808627768`*^9}, 
   3.9191766719945993`*^9, 3.919176708213059*^9, {3.919176915414793*^9, 
   3.9191769327756367`*^9}, {3.919178088576021*^9, 3.919178192546998*^9}, 
   3.919775054995811*^9, {3.91977549715795*^9, 3.919775521855331*^9}, {
   3.9197755543034487`*^9, 3.91977556200686*^9}, {3.919775594887438*^9, 
   3.919775597538986*^9}, {3.920448060319357*^9, 3.9204480962037563`*^9}, {
   3.921586902585313*^9, 3.921586908589023*^9}, {3.921587040257986*^9, 
   3.9215870421118507`*^9}, {3.921587147384555*^9, 3.921587150733684*^9}, {
   3.921676874169433*^9, 3.921676924588138*^9}, {3.9363653393198757`*^9, 
   3.936365341088461*^9}, 3.936365517395047*^9, {3.936368214109659*^9, 
   3.936368222409807*^9}, {3.9363682942397833`*^9, 3.936368295611985*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c58ed8b7-d1a3-4322-b842-abd2b400384b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"At0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["p", "\[ScriptL]"]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "r"}], "-", 
           RowBox[{"e", " ", "\[ScriptL]"}], "+", 
           RowBox[{"a", " ", "p", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", "r", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"x", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"p", "+", 
           RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"r", " ", "\[ScriptL]", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "p"}], "+", 
           RowBox[{"e", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "p", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", 
           RowBox[{"a", " ", "p", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"r", " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{" ", 
      RowBox[{"Rr", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}]]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A\[Phi]0", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "p"}], "\[ScriptL]"], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "r"}], "-", 
           RowBox[{"e", " ", "\[ScriptL]"}], "+", 
           RowBox[{"a", " ", "p", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "p", " ", "r", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"x", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r", " ", "\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "p"}], "+", 
              RowBox[{"a", " ", "e", " ", "\[Alpha]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", "p", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "r", " ", "\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "e"}], "+", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "e"}], "+", 
              RowBox[{"a", " ", "p", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", "\[Alpha]"}], "+", 
              RowBox[{"a", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"Rr", "[", 
      RowBox[{"r", ",", "x"}], "]"}], ")"}]}], "-", 
   RowBox[{"\[Omega]0", "*", 
    RowBox[{"At0", "[", 
     RowBox[{"r", ",", "x"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.919799287341909*^9, 3.919799303861693*^9}, {
  3.936365534675569*^9, 3.936365560528975*^9}, {3.9363682257965603`*^9, 
  3.936368233436249*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"fda569fe-4f19-4a10-a130-2acfd9251288"],

Cell[BoxData[{
 RowBox[{"q", ":=", 
  SqrtBox[
   RowBox[{
    RowBox[{"e", "^", "2"}], "+", 
    RowBox[{"p", "^", "2"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"rp", ":=", 
  RowBox[{"m", "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "-", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["m", "2"], "-", 
     SuperscriptBox["p", "2"], "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"rm", ":=", 
  RowBox[{"m", "-", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "-", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["m", "2"], "-", 
     SuperscriptBox["p", "2"], "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.9191754769673853`*^9, 3.919175490709859*^9}, {
  3.9191775912545567`*^9, 3.919177597661565*^9}, {3.919178231601685*^9, 
  3.919178232211804*^9}, {3.921230775545917*^9, 3.921230818194388*^9}, {
  3.921231778271729*^9, 3.9212317793526506`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a38063ba-4d05-4d0d-b375-53bbd5adc17c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    StyleBox["Maxwell",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["EQuations",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[" ",
     FontColor->RGBColor[1, 0.5, 0]], 
    RowBox[{
     StyleBox["verified",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["        ",
      FontColor->RGBColor[1, 0.5, 0]], ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", "2"}], ",", 
          RowBox[{"e", "\[Rule]", "7"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "9"}], ",", 
          RowBox[{"m", "\[Rule]", "32"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "37"}]}], ",", 
          RowBox[{"p", "\[Rule]", "5"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "3"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
          RowBox[{"e", "\[Rule]", "5"}], ",", 
          RowBox[{"a", "\[Rule]", "7"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
          RowBox[{"m", "\[Rule]", "23"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "39"}]}], ",", 
          RowBox[{"p", "\[Rule]", "6"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", 
           RowBox[{"-", "2"}]}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "7"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"MaxEqSim", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"MaxEq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Omega]0", "\[Rule]", 
           RowBox[{"-", "5"}]}], ",", 
          RowBox[{"e", "\[Rule]", "3"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
          RowBox[{"m", "\[Rule]", "13"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "31"}]}], ",", 
          RowBox[{"p", "\[Rule]", "8"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", 
           RowBox[{"-", "3"}]}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "23"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"1", "/", "5"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.601913641702014*^9, 3.601913666434909*^9}, {
   3.60191460863147*^9, 3.601914610650439*^9}, {3.601914686973167*^9, 
   3.601914721571901*^9}, {3.8540205029391747`*^9, 3.854020508848546*^9}, 
   3.860018254700313*^9, 3.8666582153803167`*^9, {3.884687621340146*^9, 
   3.8846876266948347`*^9}, 3.884809918497622*^9, {3.915176073454094*^9, 
   3.915176101499501*^9}, {3.915177493641817*^9, 3.9151774960505943`*^9}, {
   3.915180116015874*^9, 3.915180120933041*^9}, {3.918762978462288*^9, 
   3.918763005000484*^9}, {3.919175501901824*^9, 3.919175503866835*^9}, {
   3.919176849136406*^9, 3.91917684949627*^9}, {3.919177509332427*^9, 
   3.9191775489529943`*^9}, {3.919177702240041*^9, 3.919177882154945*^9}, {
   3.9191782992412043`*^9, 3.919178315991353*^9}, {3.919368439881701*^9, 
   3.9193684448528137`*^9}, {3.920319068495632*^9, 3.9203191204577923`*^9}, {
   3.920319234696892*^9, 3.920319248080338*^9}, {3.921231572643062*^9, 
   3.921231593859215*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c2387a9a-f6f8-4e08-8090-29df666817a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368303646409*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"c0111804-7482-4696-b3fb-084c0e1db74c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368306478582*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"56cf005e-aaff-4a74-ac29-566b3e6c07ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91917693518225*^9, {3.9191775207848587`*^9, 3.919177524777287*^9}, 
   3.919177600984097*^9, {3.9191778434349403`*^9, 3.919177861637363*^9}, 
   3.919177932818137*^9, {3.9191782968684263`*^9, 3.919178318783937*^9}, {
   3.91936843618585*^9, 3.919368463947247*^9}, 3.9193685044538317`*^9, 
   3.919669938224166*^9, 3.91971848084067*^9, 3.919723072402464*^9, 
   3.919773380963944*^9, 3.919775631133541*^9, 3.9197958548673277`*^9, 
   3.91979934975473*^9, 3.919839680995755*^9, 3.920015880155163*^9, 
   3.9200565316674757`*^9, 3.9203190753734007`*^9, 3.9203191759528513`*^9, 
   3.920319251263899*^9, 3.9212307697323217`*^9, 3.921231595701214*^9, 
   3.921231796812104*^9, 3.921586948313957*^9, 3.921587058100662*^9, 
   3.921587161025495*^9, 3.921676930756098*^9, 3.933841879043837*^9, 
   3.934397615886817*^9, 3.9363656014637737`*^9, {3.9363682548258257`*^9, 
   3.936368308759609*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"60cfd26a-f392-43ef-883a-7f817609bbe2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]rr", "[", "r_", "]"}], ":=", 
  RowBox[{"r0", "+", 
   RowBox[{"r1", "*", "r"}], "+", 
   RowBox[{"r2", "*", 
    RowBox[{"r", "^", "2"}]}], "+", 
   RowBox[{"r3", "*", 
    RowBox[{"r", "^", "3"}]}], "+", 
   RowBox[{"r4", "*", 
    RowBox[{"r", "^", "4"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.920347935191133*^9, {3.920347982195342*^9, 3.920348029089951*^9}, {
   3.920348712027824*^9, 3.920348712910514*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9664f759-00a4-4549-aa89-b795b2270d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]xx", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "r2"}], " ", 
    SuperscriptBox["x", "2"]}], "-", 
   FractionBox["r4", 
    SuperscriptBox["\[Alpha]", "2"]], "+", 
   FractionBox[
    RowBox[{"r3", " ", "x"}], "\[Alpha]"], "+", 
   RowBox[{"r1", " ", 
    SuperscriptBox["x", "3"], " ", "\[Alpha]"}], "-", 
   RowBox[{"r0", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.9203479378708553`*^9, 3.9203479743537903`*^9}, {
  3.920348025491263*^9, 3.9203480263486967`*^9}, {3.9203487063147507`*^9, 
  3.920348710433609*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"62767da1-40b6-44d8-895b-0317c34f1bd1"],

Cell[BoxData[{
 RowBox[{"r3", ":=", 
  RowBox[{"\[Alpha]", "*", "r33"}]}], "\[IndentingNewLine]", 
 RowBox[{"r4", ":=", 
  RowBox[{
   RowBox[{"\[Alpha]", "^", "2"}], "*", "r44"}]}]}], "Input",
 CellChangeTimes->{{3.920367441385528*^9, 3.920367465016864*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"4037d32a-fc49-4b5c-84f0-322e35035e13"],

Cell[BoxData[
 RowBox[{"r0", ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], " ", "r44"}], "+", 
    RowBox[{"a", " ", "r33", " ", "\[ScriptL]"}], "-", 
    RowBox[{"r2", " ", 
     SuperscriptBox["\[ScriptL]", "2"]}], "+", 
    RowBox[{"a", " ", "r1", " ", "\[ScriptL]", " ", "\[Alpha]"}], "-", 
    RowBox[{"r44", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}]]}]], "Input",
 CellChangeTimes->{{3.920362499114326*^9, 3.9203625004404182`*^9}, 
   3.92040377400775*^9, 3.921649019172756*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"c434604d-8a6a-4d59-abca-06e63905f74a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{
     RowBox[{"Einstein", " ", "EQuations", " ", 
      RowBox[{"(", 
       RowBox[{"with", " ", "Maxwell", " ", "T\[Mu]\[Nu]"}], ")"}]}], 
     StyleBox[
      RowBox[{" ", 
       StyleBox[" ",
        FontColor->RGBColor[1, 0.5, 0]]}]], ":"}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["         ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", "0"}], ",", 
          RowBox[{"e", "\[Rule]", "7"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "9"}], ",", 
          RowBox[{"m", "\[Rule]", "32"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "37"}]}], ",", 
          RowBox[{"p", "\[Rule]", "5"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "0"}], ",", 
          RowBox[{"r", "\[Rule]", "29"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "7"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", "12"}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", "3"}], ",", 
          RowBox[{"e", "\[Rule]", "5"}], ",", 
          RowBox[{"a", "\[Rule]", "7"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "11"}], ",", 
          RowBox[{"m", "\[Rule]", "23"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "39"}]}], ",", 
          RowBox[{"p", "\[Rule]", "6"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", 
           RowBox[{"-", "2"}]}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", "3"}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", 
           RowBox[{"-", "4"}]}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", "8"}], ",", 
          RowBox[{"r", "\[Rule]", "31"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"3", "/", "4"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"emUd", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "\[Rule]", 
           RowBox[{"-", "12"}]}], ",", 
          RowBox[{"\[Omega]0", "\[Rule]", 
           RowBox[{"-", "5"}]}], ",", 
          RowBox[{"e", "\[Rule]", "3"}], ",", 
          RowBox[{"a", "\[Rule]", "4"}], ",", 
          RowBox[{"\[ScriptL]", "\[Rule]", "10"}], ",", 
          RowBox[{"m", "\[Rule]", "13"}], ",", 
          RowBox[{"\[Alpha]", "\[Rule]", 
           RowBox[{"1", "/", "31"}]}], ",", 
          RowBox[{"p", "\[Rule]", "8"}], ",", 
          RowBox[{"\[Epsilon]", "\[Rule]", "2"}], ",", 
          RowBox[{"\[Kappa]", "\[Rule]", 
           RowBox[{"-", "3"}]}], ",", 
          RowBox[{"\[Xi]", "\[Rule]", "4"}], ",", 
          RowBox[{"\[Chi]", "\[Rule]", 
           RowBox[{"-", "8"}]}], ",", 
          RowBox[{"r", "\[Rule]", "37"}], ",", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"4", "/", "7"}]}]}], "}"}]}], ",", 
       RowBox[{"TimeConstraint", "\[Rule]", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.601914589674495*^9, 3.601914604954493*^9}, {
   3.601914680605016*^9, 3.601914716942621*^9}, {3.8100725894913673`*^9, 
   3.810072593747546*^9}, {3.884687512561387*^9, 3.884687615924123*^9}, {
   3.915529333894291*^9, 3.915529336723731*^9}, {3.915532919314383*^9, 
   3.91553292146451*^9}, 3.915564575260334*^9, {3.915575954990635*^9, 
   3.915575985380858*^9}, {3.919176828358581*^9, 3.919176836070964*^9}, {
   3.9191768936637707`*^9, 3.919176893811513*^9}, 3.919177533708817*^9, {
   3.919177617051434*^9, 3.919177636619567*^9}, {3.91917769037237*^9, 
   3.919177691461005*^9}, {3.919177722646991*^9, 3.91917772601917*^9}, {
   3.9191778941248217`*^9, 3.919177924575953*^9}, {3.919178322943041*^9, 
   3.9191783362991343`*^9}, {3.919368498007978*^9, 3.9193685026599197`*^9}, {
   3.9197757145057507`*^9, 3.919775806625823*^9}, {3.920319269931347*^9, 
   3.920319307317945*^9}, {3.920319340766715*^9, 3.9203193569166527`*^9}, {
   3.920320163135689*^9, 3.920320163932199*^9}, {3.920347816430944*^9, 
   3.9203478650165863`*^9}, {3.920366211918478*^9, 3.920366290573586*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"62be42c9-966a-4a5b-8c1b-dab1243c26dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.9363656115954237`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"dd8d8397-ba03-49ec-9e53-b2e9b1b447c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.9363656194741583`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"09a41975-1dca-44f9-a679-bb59699eac72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8101604338686123`*^9, 3.8103049275663137`*^9, 3.810328458014926*^9, 
   3.8103344005978193`*^9, 3.810363353149935*^9, 3.81036471834375*^9, 
   3.8103651897369747`*^9, 3.810379307956811*^9, 3.8103875550923443`*^9, 
   3.810451360233148*^9, 3.811777393459875*^9, 3.81177873434903*^9, 
   3.811778929178021*^9, 3.8117789637458687`*^9, 3.854020512627859*^9, 
   3.854021002982184*^9, 3.854025498264361*^9, 3.8549193946342382`*^9, 
   3.854952234294074*^9, 3.857856590565032*^9, 3.85958122144454*^9, 
   3.8598459851469*^9, 3.859992542589954*^9, 3.860018257023705*^9, 
   3.8666582189706917`*^9, 3.866661385403748*^9, 3.866964822369972*^9, 
   3.875824647944324*^9, 3.875882377643268*^9, 3.875886300667076*^9, 
   3.876052284837941*^9, 3.876614986825707*^9, 3.8766151055954227`*^9, 
   3.876781769243731*^9, 3.8767818198780937`*^9, 3.877045449229396*^9, 
   3.877051545812131*^9, 3.877198717892939*^9, 3.877445685499881*^9, 
   3.877450292449051*^9, 3.881107336753126*^9, 3.881167336705062*^9, 
   3.8811959119653482`*^9, 3.88120377877178*^9, 3.881204288795988*^9, 
   3.881238214981474*^9, 3.8812390814193983`*^9, 3.881459997820273*^9, 
   3.881461685019907*^9, 3.883333629801035*^9, 3.883676201677081*^9, {
   3.88468658875008*^9, 3.884686646186351*^9}, 3.884686801856823*^9, 
   3.884687046470427*^9, 3.884687405279339*^9, {3.8846874397182293`*^9, 
   3.884687452597727*^9}, 3.884687499049993*^9, {3.884687609941798*^9, 
   3.8846876281721897`*^9}, 3.884687661455298*^9, 3.8846885485184507`*^9, 
   3.88468924895533*^9, 3.8846893041190653`*^9, {3.884689376331872*^9, 
   3.884689402325094*^9}, 3.884689453149846*^9, {3.884689523837943*^9, 
   3.884689542634808*^9}, 3.884689578985073*^9, {3.884689842701398*^9, 
   3.884689881847776*^9}, {3.884690047187677*^9, 3.884690063434188*^9}, 
   3.884690112888084*^9, 3.884804826523547*^9, 3.884809341019733*^9, 
   3.8848098189660683`*^9, 3.884809922723536*^9, 3.88480996813762*^9, 
   3.884810144979301*^9, 3.88481206626744*^9, 3.884812296586872*^9, 
   3.888734252923568*^9, 3.888839895292281*^9, 3.888846354475781*^9, 
   3.888846427861671*^9, 3.88884723136976*^9, 3.889090354736389*^9, 
   3.889121241358148*^9, 3.892296171541778*^9, 3.915528802431828*^9, 
   3.9155288530402117`*^9, 3.915529282633971*^9, 3.915529345015492*^9, 
   3.9155294208138447`*^9, 3.9155294993870707`*^9, 3.915530825133057*^9, 
   3.9155329626279488`*^9, 3.915533207581959*^9, 3.915564600628632*^9, 
   3.915575558475163*^9, {3.9155759779664783`*^9, 3.915575989541656*^9}, 
   3.915577960946612*^9, 3.919176385110392*^9, {3.9191775819869347`*^9, 
   3.9191776389983253`*^9}, 3.9191779276817617`*^9, 3.919178338871855*^9, 
   3.919368509183354*^9, 3.919669942453785*^9, 3.9197184846876*^9, 
   3.919723074117482*^9, 3.9197733845383*^9, {3.919775735276884*^9, 
   3.9197757557110653`*^9}, {3.919775786079597*^9, 3.919775809949503*^9}, 
   3.919795861347184*^9, 3.919799356480204*^9, 3.9198396875848303`*^9, 
   3.920319344191469*^9, 3.92034778047644*^9, 3.920347831544482*^9, 
   3.920347866168933*^9, 3.920348017649844*^9, 3.9203481182825127`*^9, {
   3.920366246485187*^9, 3.9203662512529917`*^9}, {3.9203662884647284`*^9, 
   3.920366311200801*^9}, 3.92040380310404*^9, 3.92044811996686*^9, 
   3.921231656544487*^9, 3.9215870470384007`*^9, 3.921587082129127*^9, 
   3.9215871717091227`*^9, 3.921676940718553*^9, 3.933841890537245*^9, 
   3.934397622505286*^9, 3.93636562517706*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5b1a70b7-2f79-40f4-8794-ae341158c8c7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Cf0", " ", "might", " ", "be", " ", "fixed", " ", "to", " ", 
    FractionBox["1", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]], " ", "for", " ", 
    "simplicity", " ", "and", " ", "to", " ", "get", " ", "known", " ", 
    "metric", " ", "limits"}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Cf0", " ", ":=", " ", 
   FractionBox["1", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]]}]}]], "Input",
 CellChangeTimes->{{3.921677032692917*^9, 3.921677072693348*^9}, {
  3.936365625747521*^9, 3.936365628608952*^9}, {3.939251839403191*^9, 
  3.939251851838192*^9}},ExpressionUUID->"dd91f2ae-8c61-495c-a3cb-\
2deb5a4bb343"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x", "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"16cb549a-26b1-478b-b609-ae2cdf3aa525"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", "r1"}], "+", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", "r2"}], "+", 
  RowBox[{
   SuperscriptBox["r", "3"], " ", "r33", " ", "\[Alpha]"}], "+", 
  RowBox[{
   SuperscriptBox["r", "4"], " ", "r44", " ", 
   SuperscriptBox["\[Alpha]", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["e", "2"], "+", 
     SuperscriptBox["p", "2"], "-", 
     RowBox[{"2", " ", "m", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "-", 
     SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], " ", "r44"}], "+", 
    RowBox[{"a", " ", "r33", " ", "\[ScriptL]"}], "-", 
    RowBox[{"r2", " ", 
     SuperscriptBox["\[ScriptL]", "2"]}], "+", 
    RowBox[{"a", " ", "r1", " ", "\[ScriptL]", " ", "\[Alpha]"}], "-", 
    RowBox[{"r44", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
  RowBox[{"\[CapitalLambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", "\[ScriptL]", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], " ", "\[Kappa]"}], "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "a"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", "\[Xi]"}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "+", 
        
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]", "+", 
           RowBox[{"a", " ", "\[Chi]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "\[Kappa]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "3"], " ", "\[Chi]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9216770833463984`*^9, 3.933841921951799*^9, 
  3.934397648910714*^9, 3.936365640697939*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"898181b2-af6f-497d-b41f-5174811c85be"],

Cell[BoxData[
 RowBox[{"1", "-", "r44", "+", 
  RowBox[{"r33", " ", "x"}], "-", 
  RowBox[{"r2", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"r1", " ", 
   SuperscriptBox["x", "3"], " ", "\[Alpha]"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r44"}], "-", 
      RowBox[{"a", " ", "r33", " ", "\[ScriptL]"}], "+", 
      RowBox[{"r2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}], "-", 
      RowBox[{"a", " ", "r1", " ", "\[ScriptL]", " ", "\[Alpha]"}], "+", 
      RowBox[{"r44", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "m", " ", "\[Alpha]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "m", " ", "x", " ", "\[Alpha]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["e", "2"], "+", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"\[CapitalLambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "3"], " ", "\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "a"}], 
         RowBox[{"3", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
        RowBox[{"\[Alpha]", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}]]}], "-", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Kappa]"}]}], ")"}]}], "+", 
     RowBox[{"x", " ", "\[ScriptL]", " ", "\[Xi]"}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], " ", "\[Chi]"}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "+", 
        RowBox[{
         SuperscriptBox["\[ScriptL]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", "\[Chi]"}]}], ")"}]}], "-", 
        
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", " ", "\[Epsilon]"}], "+", "\[Xi]", "+", 
           RowBox[{"a", " ", "\[Chi]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "\[Kappa]"}], "+", 
              RowBox[{
               SuperscriptBox["a", "3"], " ", "\[Chi]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9216770833463984`*^9, 3.933841921951799*^9, 
  3.934397648910714*^9, 3.936365643382617*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2cff67c2-7170-4960-bdd8-aaab2fffd513"]
}, Open  ]]
}, Closed]]
},
WindowSize->{2880., 1596.75},
WindowMargins->{{-698.25, Automatic}, {810, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/marcoa/USB-LAPTOP/Lavori-Milano/General-Type-D-\
BH+/Type-D-Accelerating-Kerr-Newman-NUT-AdS_public+.pdf"},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e1141785-3da6-4521-9e95-0dc4c3de3fa4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 628, 9, 45, "Subsubsection",ExpressionUUID->"a633445b-4a48-4e4c-aeb8-977be27165da"],
Cell[1211, 33, 993, 14, 29, "Input",ExpressionUUID->"bd3bab18-5e61-4181-a8cb-d273f2bf8bf3"],
Cell[CellGroupData[{
Cell[2229, 51, 4682, 114, 136, "Input",ExpressionUUID->"12720665-0079-4d98-9e63-87ff8e2b3833"],
Cell[CellGroupData[{
Cell[6936, 169, 3086, 79, 106, "Print",ExpressionUUID->"2a7f91bd-70c8-4728-99f6-0a31a7e6f94c"],
Cell[10025, 250, 3356, 87, 43, "Print",ExpressionUUID->"44909425-db18-48e9-9910-0bfc791baa3d"],
Cell[13384, 339, 4375, 112, 118, "Print",ExpressionUUID->"bd2c3466-31aa-4a17-86ea-b73f7b3d64f5"],
Cell[17762, 453, 424, 9, 23, "Print",ExpressionUUID->"19b185b5-c5ab-473b-8b10-16ca27146586"],
Cell[18189, 464, 429, 9, 23, "Print",ExpressionUUID->"bfd1622f-b912-46eb-9ced-e6bddf6fddb7"],
Cell[18621, 475, 443, 9, 23, "Print",ExpressionUUID->"8b8976b5-4566-4cc9-bdab-bcd527f5d69f"],
Cell[19067, 486, 440, 9, 23, "Print",ExpressionUUID->"4c53d06f-81f5-40b3-9ce7-ab3db346fe78"],
Cell[19510, 497, 428, 9, 23, "Print",ExpressionUUID->"cbb667f5-da15-4576-9277-fd9cefcf3d4b"],
Cell[19941, 508, 422, 9, 23, "Print",ExpressionUUID->"4f99a2d9-87c9-4e4b-a02d-a8a4f7f00f05"],
Cell[20366, 519, 435, 9, 23, "Print",ExpressionUUID->"e0eb401b-5e94-407d-be1d-f0b92780fc5c"],
Cell[20804, 530, 242, 4, 23, "Print",ExpressionUUID->"3efb1045-aaac-477b-94a3-e417261ade7f"]
}, Open  ]],
Cell[21061, 537, 3194, 46, 33, "Output",ExpressionUUID->"75fece25-2a66-4365-b372-7aa39c9647d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24292, 588, 850, 17, 92, "Input",ExpressionUUID->"79cded37-73bb-49e3-b9a8-512c7b2f4afd"],
Cell[25145, 607, 5679, 82, 33, "Output",ExpressionUUID->"6b01db20-ba63-45e7-a23a-3a4abc3b1d95"],
Cell[30827, 691, 5627, 80, 33, "Output",ExpressionUUID->"606f1e44-3466-4b27-9f59-12b17d65f8e6"],
Cell[36457, 773, 5626, 80, 33, "Output",ExpressionUUID->"c4e21b63-7798-4e64-9ef6-be0d3fc2d73f"],
Cell[42086, 855, 5686, 82, 33, "Output",ExpressionUUID->"e223c9fa-4737-47a5-8ab9-8b655d1b597f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47809, 942, 509, 9, 29, "Input",ExpressionUUID->"4f952451-b883-403a-afa0-581f83b28249"],
Cell[48321, 953, 5837, 86, 33, "Output",ExpressionUUID->"eee621dd-5274-48d7-8e2f-f9e46880c943"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54195, 1044, 604, 13, 51, "Input",ExpressionUUID->"e7eb3387-29a0-49e8-b1a2-e44e2652ec5e"],
Cell[54802, 1059, 7779, 157, 36, "Output",ExpressionUUID->"270bbf9f-14ef-4640-ae6a-d125b40efef7"]
}, Open  ]],
Cell[62596, 1219, 350, 8, 29, "Input",ExpressionUUID->"1e96f010-3798-49f7-b64b-190c5d623c66"],
Cell[62949, 1229, 909, 26, 51, "Input",ExpressionUUID->"88478933-c908-4bf0-8dd2-b6444c9cbd85"],
Cell[63861, 1257, 1936, 47, 71, "Input",ExpressionUUID->"86c15409-2622-4d6b-90c1-9380d5077cb2"],
Cell[65800, 1306, 13111, 373, 288, "Input",ExpressionUUID->"1e698849-a600-4edb-a54c-5ce993207dca"],
Cell[78914, 1681, 9130, 248, 143, "Input",ExpressionUUID->"6c2be3ef-4c3a-4b3d-b6ec-4abf2f4a0768"],
Cell[88047, 1931, 383, 9, 32, "Input",ExpressionUUID->"a324fdba-a21d-4d2d-b08a-dd60db765a21"],
Cell[CellGroupData[{
Cell[88455, 1944, 4380, 104, 92, "Input",ExpressionUUID->"d971796d-eca2-4392-81a3-1db1abb7162a"],
Cell[92838, 2050, 834, 13, 33, "Output",ExpressionUUID->"c6c28eef-3ffc-4b25-8cc5-a5cf16c652eb"],
Cell[93675, 2065, 834, 13, 33, "Output",ExpressionUUID->"69acf7b0-eca4-48b2-a7fa-71d759c7d31b"],
Cell[94512, 2080, 836, 13, 33, "Output",ExpressionUUID->"6aa1cc1b-f7a2-4de0-b33d-316901e02c70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95385, 2098, 6072, 146, 98, "Input",ExpressionUUID->"08bb88f6-981a-4569-abf2-8155dbcf3636"],
Cell[101460, 2246, 3852, 60, 33, "Output",ExpressionUUID->"9ea037b3-8c2b-4d48-9765-c883177297fd"],
Cell[105315, 2308, 3853, 60, 33, "Output",ExpressionUUID->"e08dcf7c-f29d-4974-92f5-93bda30b57be"],
Cell[109171, 2370, 3855, 60, 33, "Output",ExpressionUUID->"faa5d818-3808-4908-bce6-730068c97fbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113063, 2435, 482, 13, 32, "Input",ExpressionUUID->"2a79efc7-7f70-49eb-8742-886672a8a976"],
Cell[113548, 2450, 3020, 88, 49, "Output",ExpressionUUID->"6d75d04d-2d58-4428-a0af-31790dc1b306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116605, 2543, 3432, 97, 50, "Input",ExpressionUUID->"bf5be926-193f-4015-b1ca-0b3e3f81f2a8"],
Cell[120040, 2642, 2856, 82, 49, "Output",ExpressionUUID->"63ec3bff-61a6-4385-80ee-a8b229132bdf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122945, 2730, 835, 12, 37, "Subsubsection",ExpressionUUID->"7e65e570-2d47-4023-bdb8-97e989132442"],
Cell[123783, 2744, 995, 14, 29, "Input",ExpressionUUID->"0e4b8ed3-10c5-4202-abc8-1c506f8a454c"],
Cell[CellGroupData[{
Cell[124803, 2762, 4682, 114, 136, "Input",ExpressionUUID->"2fb2028e-e2c8-4094-ba37-13fa8672c8f6"],
Cell[CellGroupData[{
Cell[129510, 2880, 3476, 87, 106, "Print",ExpressionUUID->"0e9fd03e-9bb2-4d2e-a2fa-43c020e6b441"],
Cell[132989, 2969, 3746, 95, 43, "Print",ExpressionUUID->"cbd30de6-05fe-4ab4-881b-1f0d03594bc0"],
Cell[136738, 3066, 4763, 120, 118, "Print",ExpressionUUID->"863ae850-6374-44fe-8e76-0940b6255218"],
Cell[141504, 3188, 812, 17, 23, "Print",ExpressionUUID->"117774cb-90b9-4da1-968a-585c63bfba73"],
Cell[142319, 3207, 819, 17, 23, "Print",ExpressionUUID->"34ecd908-32c1-4ca4-98b8-2ccbfa24d762"],
Cell[143141, 3226, 833, 17, 23, "Print",ExpressionUUID->"ab7a0d95-9903-4890-b5f3-3cc9b88e28c6"],
Cell[143977, 3245, 833, 17, 23, "Print",ExpressionUUID->"747c735c-4ebd-4f6b-a589-45cdaaaf546b"],
Cell[144813, 3264, 819, 17, 23, "Print",ExpressionUUID->"45cde03a-9333-42fc-a124-60bac1150b86"],
Cell[145635, 3283, 814, 17, 23, "Print",ExpressionUUID->"bb94cfee-5460-4471-bea7-c311a82de19c"],
Cell[146452, 3302, 825, 17, 23, "Print",ExpressionUUID->"24335f0d-69b7-42df-b865-6c4e0aba8bd0"],
Cell[147280, 3321, 631, 12, 23, "Print",ExpressionUUID->"e649d676-6796-4238-900b-c0b429f4d5e7"]
}, Open  ]],
Cell[147926, 3336, 3382, 49, 33, "Output",ExpressionUUID->"380f069c-b07b-4f8c-842a-c3b56914e8de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151345, 3390, 850, 17, 92, "Input",ExpressionUUID->"de19325f-2c95-487d-bd77-86b27973bc01"],
Cell[152198, 3409, 5863, 85, 33, "Output",ExpressionUUID->"3b92bde8-2665-4e7a-bcad-ab5f56caade8"],
Cell[158064, 3496, 5813, 83, 33, "Output",ExpressionUUID->"d41910ab-6e2c-4a76-abda-8f034cc3711b"],
Cell[163880, 3581, 5811, 83, 33, "Output",ExpressionUUID->"bced5f09-696e-4c1b-9ab4-a0c455fa7b61"],
Cell[169694, 3666, 5870, 85, 33, "Output",ExpressionUUID->"23038b97-6cb4-42a4-9885-9cf69403ec86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175601, 3756, 509, 9, 29, "Input",ExpressionUUID->"ca6ad290-b675-409f-803f-ea2320e0be77"],
Cell[176113, 3767, 6029, 89, 33, "Output",ExpressionUUID->"e6e98b32-9ee2-4d59-b366-353c883f7f72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182179, 3861, 604, 13, 51, "Input",ExpressionUUID->"72f63c7e-d1be-4163-80fd-6ee72402c319"],
Cell[182786, 3876, 7970, 160, 36, "Output",ExpressionUUID->"8c388e96-e951-45b0-9ab7-f22fc42d2758"]
}, Open  ]],
Cell[190771, 4039, 350, 8, 29, "Input",ExpressionUUID->"d49dc297-0477-4c49-94c4-16706f520bcc"],
Cell[191124, 4049, 909, 26, 51, "Input",ExpressionUUID->"331dc713-a0a0-4024-bd52-0ce439ff3fec"],
Cell[192036, 4077, 1936, 47, 71, "Input",ExpressionUUID->"117210dc-6cd7-4c59-88ad-8fa3f73bf531"],
Cell[193975, 4126, 11223, 315, 263, "Input",ExpressionUUID->"d4ec188e-8432-4a70-a781-6d456371e927"],
Cell[205201, 4443, 3306, 95, 117, "Input",ExpressionUUID->"3b3d0d78-b493-41ac-abdd-8fd9761665c7"],
Cell[208510, 4540, 1100, 30, 81, "Input",ExpressionUUID->"e9eee724-7dd1-4199-b3e1-7171d1253f6d"],
Cell[CellGroupData[{
Cell[209635, 4574, 4919, 115, 92, "Input",ExpressionUUID->"a1ae08c3-5590-4baf-91fa-3610219d1080"],
Cell[214557, 4691, 1176, 18, 33, "Output",ExpressionUUID->"ebf2dd6d-5586-4e24-af08-616114db4548"],
Cell[215736, 4711, 1176, 18, 33, "Output",ExpressionUUID->"9e85141c-94ac-42e6-8c98-296891d9ee1a"],
Cell[216915, 4731, 1176, 18, 33, "Output",ExpressionUUID->"e145cdf9-2eac-4b31-bf87-d6021b098dce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218128, 4754, 5774, 134, 92, "Input",ExpressionUUID->"f4721baf-8915-4811-97d1-cbcd3f3f1a89"],
Cell[223905, 4890, 4001, 62, 33, "Output",ExpressionUUID->"22b17c37-f6f7-4c55-b835-6317226759ed"],
Cell[227909, 4954, 4001, 62, 33, "Output",ExpressionUUID->"ff876ac5-2527-4a7e-8aec-384a68e8852a"],
Cell[231913, 5018, 4000, 62, 33, "Output",ExpressionUUID->"efd87818-aa32-4554-9202-46a35bc7d0e2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[235962, 5086, 808, 12, 37, "Subsubsection",ExpressionUUID->"31ec0490-c14d-45af-8d4f-d7d00199ee10"],
Cell[236773, 5100, 995, 14, 29, "Input",ExpressionUUID->"e92aa006-0abf-4b31-808e-52e442883c77"],
Cell[CellGroupData[{
Cell[237793, 5118, 4682, 114, 136, "Input",ExpressionUUID->"bf8ced9f-2225-4775-8a45-74ffe552d658"],
Cell[CellGroupData[{
Cell[242500, 5236, 3877, 91, 106, "Print",ExpressionUUID->"9c2fc98f-e108-4458-99f2-3671fe136a2c"],
Cell[246380, 5329, 4147, 99, 43, "Print",ExpressionUUID->"1772b9d9-709c-4695-aaac-83d004db1838"],
Cell[250530, 5430, 5164, 124, 118, "Print",ExpressionUUID->"1cee5ea8-64c9-4411-9d7b-bb2d9d1d144c"],
Cell[255697, 5556, 1216, 21, 23, "Print",ExpressionUUID->"be22e315-3532-44b9-b73b-45de79132d9c"],
Cell[256916, 5579, 1222, 21, 23, "Print",ExpressionUUID->"47e45349-beb8-4158-8c7e-04f2df9bab0c"],
Cell[258141, 5602, 1231, 21, 23, "Print",ExpressionUUID->"345d4a8d-8ecd-475e-b256-515cba1f3c86"],
Cell[259375, 5625, 1234, 21, 23, "Print",ExpressionUUID->"064b8d20-99e6-48fc-9e09-ce99a1196b94"],
Cell[260612, 5648, 1217, 21, 23, "Print",ExpressionUUID->"bc7790a5-18a0-4339-9ece-b3d7db448f95"],
Cell[261832, 5671, 1216, 21, 23, "Print",ExpressionUUID->"5092124b-676d-4103-8074-62d5c8d2d085"],
Cell[263051, 5694, 1223, 21, 23, "Print",ExpressionUUID->"e9054804-fcca-4943-a717-0394e3158d2a"],
Cell[264277, 5717, 1032, 16, 23, "Print",ExpressionUUID->"7c91bc23-1191-4886-81e5-c33e6d562fee"]
}, Open  ]],
Cell[265324, 5736, 3309, 48, 33, "Output",ExpressionUUID->"be8bfb80-9541-4b54-9ebd-ef71f2d3699a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268670, 5789, 850, 17, 92, "Input",ExpressionUUID->"8f61a9bc-7a32-4147-bba5-020263393ce3"],
Cell[269523, 5808, 5793, 84, 33, "Output",ExpressionUUID->"a82ff3d2-c604-41f4-b42e-9a9982a9ee9e"],
Cell[275319, 5894, 5741, 82, 33, "Output",ExpressionUUID->"a0411e53-903c-4479-b707-2771e4d66044"],
Cell[281063, 5978, 5741, 82, 33, "Output",ExpressionUUID->"37940f1e-0e26-4868-9c2e-70f1b58f58ea"],
Cell[286807, 6062, 5800, 84, 33, "Output",ExpressionUUID->"cec30817-5935-427f-9068-e03c07adcf32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292644, 6151, 509, 9, 29, "Input",ExpressionUUID->"bcd8ca9e-9ba2-4484-9697-ee1850d08b98"],
Cell[293156, 6162, 5957, 88, 33, "Output",ExpressionUUID->"cb5e5434-94e8-484b-81e6-85106741771a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299150, 6255, 604, 13, 51, "Input",ExpressionUUID->"e24b3d4d-e8ba-49ca-b3a5-9fc02d719ccc"],
Cell[299757, 6270, 7898, 159, 36, "Output",ExpressionUUID->"84061bce-e617-47f3-83c9-0ee69bdf6dd1"]
}, Open  ]],
Cell[307670, 6432, 350, 8, 29, "Input",ExpressionUUID->"80c6c7ee-26fd-4b9a-a0ab-7f659bcd9a83"],
Cell[308023, 6442, 909, 26, 51, "Input",ExpressionUUID->"b393fc89-5657-4fab-9ccd-ff88f702d340"],
Cell[308935, 6470, 1936, 47, 71, "Input",ExpressionUUID->"b3d77960-ae2f-4f3d-a172-59238268ec16"],
Cell[310874, 6519, 13283, 379, 308, "Input",ExpressionUUID->"c58ed8b7-d1a3-4322-b842-abd2b400384b"],
Cell[324160, 6900, 6198, 164, 140, "Input",ExpressionUUID->"fda569fe-4f19-4a10-a130-2acfd9251288"],
Cell[330361, 7066, 1100, 30, 81, "Input",ExpressionUUID->"a38063ba-4d05-4d0d-b375-53bbd5adc17c"],
Cell[CellGroupData[{
Cell[331486, 7100, 4919, 115, 92, "Input",ExpressionUUID->"c2387a9a-f6f8-4e08-8090-29df666817a3"],
Cell[336408, 7217, 1085, 17, 33, "Output",ExpressionUUID->"c0111804-7482-4696-b3fb-084c0e1db74c"],
Cell[337496, 7236, 1085, 17, 33, "Output",ExpressionUUID->"56cf005e-aaff-4a74-ac29-566b3e6c07ba"],
Cell[338584, 7255, 1085, 17, 33, "Output",ExpressionUUID->"60cfd26a-f392-43ef-883a-7f817609bbe2"]
}, Open  ]],
Cell[339684, 7275, 544, 14, 29, "Input",ExpressionUUID->"9664f759-00a4-4549-aa89-b795b2270d08"],
Cell[340231, 7291, 743, 19, 47, "Input",ExpressionUUID->"62767da1-40b6-44d8-895b-0317c34f1bd1"],
Cell[340977, 7312, 338, 7, 51, "Input",ExpressionUUID->"4037d32a-fc49-4b5c-84f0-322e35035e13"],
Cell[341318, 7321, 898, 24, 51, "Input",ExpressionUUID->"c434604d-8a6a-4d59-abca-06e63905f74a"],
Cell[CellGroupData[{
Cell[342241, 7349, 5725, 133, 92, "Input",ExpressionUUID->"62be42c9-966a-4a5b-8c1b-dab1243c26dc"],
Cell[347969, 7484, 3879, 60, 33, "Output",ExpressionUUID->"dd8d8397-ba03-49ec-9e53-b2e9b1b447c2"],
Cell[351851, 7546, 3879, 60, 33, "Output",ExpressionUUID->"09a41975-1dca-44f9-a679-bb59699eac72"],
Cell[355733, 7608, 3876, 60, 33, "Output",ExpressionUUID->"5b1a70b7-2f79-40f4-8794-ae341158c8c7"]
}, Open  ]],
Cell[359624, 7671, 892, 22, 84, "Input",ExpressionUUID->"dd91f2ae-8c61-495c-a3cb-2deb5a4bb343"],
Cell[CellGroupData[{
Cell[360541, 7697, 296, 7, 51, "Input",ExpressionUUID->"16cb549a-26b1-478b-b609-ae2cdf3aa525"],
Cell[360840, 7706, 3831, 111, 54, "Output",ExpressionUUID->"898181b2-af6f-497d-b41f-5174811c85be"],
Cell[364674, 7819, 4536, 128, 56, "Output",ExpressionUUID->"2cff67c2-7170-4960-bdd8-aaab2fffd513"]
}, Open  ]]
}, Closed]]
}
]
*)


